LHCb VELO Timepix3 Telescope

The LHCb VELO Timepix3 telescope is a silicon pixel tracking system constructed initially to evaluate the performance of LHCb VELO Upgrade prototypes. The telesope consists of eight hybrid pixel silicon sensor planes equipped with the Timepix3 ASIC. The planes provide excellent charge measurement, timestamping and spatial resolution and the system can function at high track rates. This paper describes the construction of the telescope and its data acquisition system and offline reconstruction software. A timing resolution of 350~ps was obtained for reconstructed tracks. A pointing resolution of better than 2~\mum was determined for the 180~GeV/c %\gevc mixed hadron beam at the CERN SPS. The telescope has been shown to operate at a rate of 5 million particles~\unit{s^{-1}\cdot cm^{-2}} without a loss in efficiency.

==> figs/MakeAlignmentResidualPlot/AlignmentResidual.C <==

#include "TH1D.h"
#include "TH2D.h"


TH1D* rescale_histogram( TH1D* histogramInput, const double& scaleFactor, const std::string& name ){
  TAxis* x_axis = histogramInput->GetXaxis();
  TH1D* rescaled = new TH1D( name.c_str() ,
      histogramInput->GetTitle(),
      x_axis->GetNbins(),
      scaleFactor*x_axis->GetBinLowEdge( 1 ),
      scaleFactor*x_axis->GetBinLowEdge( 1 + x_axis->GetNbins() ) );
  for( int i = 1 ; i <= x_axis->GetNbins(); ++i ){
    rescaled->SetBinContent(i, histogramInput->GetBinContent(i) );
  }
  rescaled->GetXaxis()->SetTitle( x_axis->GetTitle() );
  rescaled->GetYaxis()->SetTitle( histogramInput->GetYaxis()->GetTitle() );
  return rescaled; 
}


TH2D* rescale_histogram( TH2D* histogramInput, const double& scaleFactorX, const double& scaleFactorY, const std::string& name ){
  TAxis* x_axis = histogramInput->GetXaxis();
  TAxis* y_axis = histogramInput->GetYaxis();
  TH2D* rescaled = new TH2D( name.c_str() ,
      histogramInput->GetTitle(),
      x_axis->GetNbins(),
      scaleFactorX*x_axis->GetBinLowEdge( 1 ),
      scaleFactorX*x_axis->GetBinLowEdge( 1 + x_axis->GetNbins() ) ,
      y_axis->GetNbins(),
      scaleFactorY*y_axis->GetBinLowEdge( 1 ),
      scaleFactorY*y_axis->GetBinLowEdge( 1 + x_axis->GetNbins() ) );
  for( int x = 1 ; x <= x_axis->GetNbins(); ++x ){
    for( int y = 1 ; y <= y_axis->GetNbins(); ++y ){
      rescaled->SetBinContent(x,y, histogramInput->GetBinContent(x,y) );
    }
  }
  rescaled->GetXaxis()->SetTitle( x_axis->GetTitle() );
  rescaled->GetYaxis()->SetTitle( histogramInput->GetYaxis()->GetTitle() );
  return rescaled; 
}



void AlignmentResidual(){
  gStyle->SetOptFit(101);
  TFile* file = TFile::Open("Kepler-histos.root","READ");
  TH2D* xResVsX = (TH2D*)file->Get("Tb/TbTrackPlots/UnbiasedResiduals/GlobalResXvsGlobalX/Plane3");
  TH2D* yResVsY = (TH2D*)file->Get("Tb/TbTrackPlots/UnbiasedResiduals/GlobalResYvsGlobalY/Plane3");
  TH1D* timePlot = (TH1D*)file->Get("Tb/TbTrackPlots/BiasedResiduals/Time/Plane3");

  TCanvas *cc = new TCanvas("cc","cc", 1400, 1100);
  cc->Divide(2,2);
  cc->cd(2);
  gPad->SetRightMargin(0.18); // increase for colz plots!!
  gPad->SetBottomMargin(0.15);
  gPad->SetLeftMargin(0.15);
   
  //xResVsX->Draw("COLZ");
  TH2D* rescaled_xResVsX = rescale_histogram( xResVsX, 1, 1000, "rescaled_xVsX");
  TH2D* rescaled_yResVsY = rescale_histogram( yResVsY, 1, 1000, "rescaled_yVsy");
  gStyle->SetOptStat(0);
  gStyle->SetNumberContours(255);
  rescaled_xResVsX->SetTitle("");
  rescaled_yResVsY->SetTitle("");
  rescaled_xResVsX->GetXaxis()->SetTitle("x_{track} [mm]");
  rescaled_xResVsX->GetXaxis()->SetRangeUser(4,11);
  rescaled_xResVsX->GetYaxis()->SetRangeUser(-25,25);
  rescaled_xResVsX->GetYaxis()->SetTitle("x_{cluster} - x_{track} [#mum]");
  rescaled_xResVsX->SetMinimum(-1);
  rescaled_xResVsX->GetZaxis()->SetTitle("Entries [tracks/0.03 mm/0.02 #mum]");
  rescaled_xResVsX->Draw("COLZ");

  cc->cd(1); 
  TH1D* xxpy =  (TH1D*) rescaled_xResVsX->ProjectionY();
  xxpy->GetYaxis()->SetTitle("Entries [tracks/0.02 #mum]");
  xxpy->GetYaxis()->SetTitleOffset(1.2);
  xxpy->GetXaxis()->SetRangeUser(-25,25);
  xxpy->Draw("histc" );
  TPaveText *ptrms = new TPaveText(0.65,0.7,0.9,0.8, "BRNDC");
  TString strms = Form("RMS_{x} = %4.2f #mum", xxpy->GetRMS());
  cout << " rms " << strms << endl;
  ptrms->InsertText(strms);
  ptrms->Draw("same");
   
  cc->cd(4); 
  gStyle->SetOptStat(0);
  gPad->SetRightMargin(0.18); // increase for colz plots!!
  gPad->SetBottomMargin(0.15);
  gPad->SetLeftMargin(0.15);
  rescaled_yResVsY->GetXaxis()->SetTitle("y_{track} [mm]");
  rescaled_yResVsY->GetYaxis()->SetTitle("y_{cluster} - y_{track} [#mum]");
  rescaled_yResVsY->SetMinimum(-1);
  rescaled_yResVsY->GetZaxis()->SetTitle("Entries [tracks/0.03 mm/0.02 #mum]");
  rescaled_yResVsY->GetXaxis()->SetRangeUser(4,11);
  rescaled_yResVsY->GetYaxis()->SetRangeUser(-25,25);
  rescaled_yResVsY->Draw("COLZ");
  cc->cd(3); 
  TH1D* yypy =  (TH1D*) rescaled_yResVsY->ProjectionY();
  yypy->GetYaxis()->SetTitle("Entries [tracks/0.02 #mum]");
  yypy->GetYaxis()->SetTitleOffset(1.2);
  yypy->GetXaxis()->SetRangeUser(-25,25);
  yypy->Draw("histc" );
  TPaveText *ptrmsy = new TPaveText(0.65,0.7,0.9,0.8, "BRNDC");
  TString strmsy = Form("RMS_{y} = %4.2f #mum", yypy->GetRMS());
  cout << " rms y" << strmsy << endl;
  ptrmsy->InsertText(strmsy);
  ptrmsy->Draw("same");
  cc->Print("Residuals1D2DRMS.png");

  TCanvas *cc3 = new TCanvas("cc3","cc3", 1100, 1100);
  rescaled_yResVsY->FitSlicesY(); 
  TString slices_name = rescaled_yResVsY->GetName();slices_name+="_2";
  cout << slices_name.Data() << endl;
  //TH1D * hslices = (TH1D*) gDirectory->Get(slices_name.Data());
  TH1D * hslicesy = (TH1D*) gDirectory->Get("rescaled_yVsy_2");
  int nnn = hslicesy->GetNbinsX();
  TH1D *hresvariationY = new TH1D("hresvariationY",";y Residuals   [#mum]; Entries/(0.08 [#mum]) ", 25, 3,5);
  for(int ii = 0; ii < nnn; ii++){
    double data = hslicesy->GetBinContent(ii+1) ;
     hresvariationY->Fill(data);
  }
  hresvariationY->Fit("gaus", "" );
  hresvariationY->Draw("p");
  hresvariationY->GetFunction("gaus")->SetNpx(10000);
  hresvariationY->GetFunction("gaus")->SetLineColor(kAzure+1);
  hresvariationY->GetFunction("gaus")->SetLineWidth(5);
  //TPaveStats *ps = (TPaveStats *)hresvariationY->GetListOfFunctions()->FindObject("stats");
  //TPaveStats *ps = (TPaveStats *)hresvariationY->GetListOfFunctions()->FindObject("fit");
  //TPaveStats *ps = (TPaveStats *)hresvariationY->GetListOfFunctions()->Print();
  gPad->Update();
  TPaveStats *statsbox = (TPaveStats*)gPad->GetPrimitive("stats");
  statsbox->SetFitFormat("4.3g");
  statsbox->SetY1NDC(0.6); //set new y start position
  statsbox->SetY2NDC(0.9); //set new y end position
  statsbox->SetX1NDC(0.55); //set new y start position
  statsbox->SetX2NDC(0.9); //set new y end position
  hresvariationY->Draw("pe");
  gPad->Update();

  cc3->Print("hresvariationY.png"); 

  TCanvas *cc4 = new TCanvas("cc4","cc4", 1100, 1100);
  rescaled_xResVsX->FitSlicesY(); 
  TString slices_namex= rescaled_xResVsX->GetName();slices_namex+="_2";
  cout << slices_namex.Data() << endl;
  TH1D * hslicesx = (TH1D*) gDirectory->Get(slices_namex.Data());
  int nnnx = hslicesx->GetNbinsX();
  TH1D *hresvariationX = new TH1D("hresvariationX",";x Residuals [#mum]; Entries/(0.08 [#mum]) ", 25, 3,6);
  for(int ii = 0; ii < nnnx; ii++){
    double data = hslicesx->GetBinContent(ii+1) ;
     hresvariationX->Fill(data);
  }
  hresvariationX->Fit("gaus", "" );
  hresvariationX->Draw("p");
  hresvariationX->GetFunction("gaus")->SetNpx(10000);
  hresvariationX->GetFunction("gaus")->SetLineColor(kAzure+1);
  hresvariationX->GetFunction("gaus")->SetLineWidth(5);
  hresvariationX->Draw("pe");
  cc4->Print("hresvariationX.png");

 
}


==> figs/MakeAlignmentResidualPlot/AlignmentResidualResX_vs_Y.C <==
#include "TH1D.h"
#include "TH2D.h"

TH1D* rescale_histogram( TH1D* histogramInput, const double& scaleFactor, const std::string& name ){
  TAxis* x_axis = histogramInput->GetXaxis();
  TH1D* rescaled = new TH1D( name.c_str() ,
      histogramInput->GetTitle(),
      x_axis->GetNbins(),
      scaleFactor*x_axis->GetBinLowEdge( 1 ),
      scaleFactor*x_axis->GetBinLowEdge( 1 + x_axis->GetNbins() ) );
  for( int i = 1 ; i <= x_axis->GetNbins(); ++i ){
    rescaled->SetBinContent(i, histogramInput->GetBinContent(i) );
  }
  rescaled->GetXaxis()->SetTitle( x_axis->GetTitle() );
  rescaled->GetYaxis()->SetTitle( histogramInput->GetYaxis()->GetTitle() );
  return rescaled; 
}


TH2D* rescale_histogram( TH2D* histogramInput, const double& scaleFactorX, const double& scaleFactorY, const std::string& name ){
  TAxis* x_axis = histogramInput->GetXaxis();
  TAxis* y_axis = histogramInput->GetYaxis();
  TH2D* rescaled = new TH2D( name.c_str() ,
      histogramInput->GetTitle(),
      x_axis->GetNbins(),
      scaleFactorX*x_axis->GetBinLowEdge( 1 ),
      scaleFactorX*x_axis->GetBinLowEdge( 1 + x_axis->GetNbins() ) ,
      y_axis->GetNbins(),
      scaleFactorY*y_axis->GetBinLowEdge( 1 ),
      scaleFactorY*y_axis->GetBinLowEdge( 1 + x_axis->GetNbins() ) );
  for( int x = 1 ; x <= x_axis->GetNbins(); ++x ){
    for( int y = 1 ; y <= y_axis->GetNbins(); ++y ){
      rescaled->SetBinContent(x,y, histogramInput->GetBinContent(x,y) );
    }
  }
  rescaled->GetXaxis()->SetTitle( x_axis->GetTitle() );
  rescaled->GetYaxis()->SetTitle( histogramInput->GetYaxis()->GetTitle() );
  return rescaled; 
}



void AlignmentResidualResX_vs_Y(){
  //gStyle->SetOptFit(101);
  gROOT->ForceStyle();
  gStyle->SetLabelSize(0.05,"X");
  gStyle->SetLabelSize(0.05,"Y");
  gStyle->SetLabelSize(0.05,"Z");
  gStyle->SetTitleSize(0.056,"X");
  gStyle->SetTitleSize(0.056,"Y");
  gStyle->SetTitleSize(0.056,"Z");

  gStyle->SetOptFit(0);
  gStyle->SetOptStat(0);
  gStyle->SetPalette(kBird);
  TFile* file = TFile::Open("new_tim_histo.root","READ");
  TH2D* xResVsY = (TH2D*)file->Get("Tb/TbTrackPlots/UnbiasedResiduals/GlobalResXvsLocalY/Plane7");
  TH2D* yResVsX = (TH2D*)file->Get("Tb/TbTrackPlots/UnbiasedResiduals/GlobalResYvsLocalX/Plane7");
  TH1D* timePlot = (TH1D*)file->Get("Tb/TbTrackPlots/BiasedResiduals/Time/Plane3");

  TCanvas *cc = new TCanvas("cc","cc", 1400, 1100);
  cc->Divide(2,2);
  cc->cd(2);
  gPad->SetRightMargin(0.15); // increase for colz plots!!
  gPad->SetBottomMargin(0.15);
  gPad->SetLeftMargin(0.15);
   
  //xResVsY->Draw("COLZ");
  TH2D* rescaled_xResVsY = rescale_histogram( xResVsY, 1, 1000, "rescaled_xVsY");
  TH2D* rescaled_yResVsX = rescale_histogram( yResVsX, 1, 1000, "rescaled_yVsX");
  TH2D *hnew = (TH2D*) rescaled_xResVsY->RebinX(8,"hnew");
  TProfile *res_prof = (TProfile*) hnew->ProfileX("_pfx",1,-1,"s");
  TH1D *proj = res_prof->ProjectionX();
  res_prof->Rebin(8);
  gStyle->SetOptStat(0);
  gStyle->SetNumberContours(255);
  rescaled_xResVsY->SetTitle("");
  rescaled_yResVsX->SetTitle("");
  rescaled_xResVsY->GetXaxis()->SetTitle("y_{track} [mm]");
  cout <<   " nbinsx  " << rescaled_xResVsY->GetXaxis()->GetNbins() << endl ;
  rescaled_xResVsY->GetXaxis()->SetRangeUser(3.5,10.5);
  rescaled_xResVsY->GetYaxis()->SetRangeUser(-25,25);
  //rescaled_xResVsY->GetYaxis()->SetTitle("x_{cluster} - x_{track} [#mum]");
  rescaled_xResVsY->GetYaxis()->SetTitle("Unbiased x Residuals [#mum]");
  rescaled_xResVsY->SetMinimum(-1);
  rescaled_xResVsY->GetZaxis()->SetTitle("Entries [tracks/0.03 #mum/0.02 #mum]");
  rescaled_xResVsY->Draw("COLZ");
  TF1 *gauss = new TF1("gauss","gaus(0)",-10, 10); 
  gauss->SetParameters(1000,0,4);
  gauss->SetParLimits(2,1,6);
  proj->SetMarkerSize(1.1);
  proj->SetLineWidth(2);
  TObjArray aSlices;
  hnew->FitSlicesY(gauss,0,-1,0,"QNR",&aSlices);
  TH1D& aa1 = *(TH1D*) aSlices[1];
  TH1D& aa2 = *(TH1D*) aSlices[2];
  for(int i = 1; i<=res_prof->GetXaxis()->GetNbins(); i++){
    cout << " dfd mean " << aa1.GetBinContent(i) << endl;
    cout << " dfd error " << aa2.GetBinContent(i) << endl;
    if( fabs(aa1.GetBinContent(i)) < 1 &&  fabs(aa2.GetBinContent(i)) <6  ){
      proj->SetBinContent(i, aa1.GetBinContent(i));
      proj->SetBinError(i, aa2.GetBinContent(i));
    }
    else{
      proj->SetBinContent(i,0 );
      proj->SetBinError(i, 0);
    }
  }
  proj->Draw("sameep");

  cc->cd(1); 
  gPad->SetRightMargin(0.05); // increase for colz plots!!
  gPad->SetLeftMargin(0.12); 
  TH1D* xxpy =  (TH1D*) rescaled_xResVsY->ProjectionY();
  xxpy->GetYaxis()->SetTitle("Entries [tracks/0.02 #mum]");
  xxpy->GetYaxis()->SetTitleOffset(1.12);
  xxpy->GetYaxis()->SetRangeUser(0,270000);
  xxpy->GetXaxis()->SetRangeUser(-30,30);
  xxpy->Draw("ep" );
  xxpy->Fit("gaus" );
  xxpy->GetFunction("gaus" )->SetLineColor(2);
  TPaveText *ptrms = new TPaveText(0.65,0.7,0.9,0.8, "BRNDC");
  //TString strms = Form("RMS_{x} = %4.2f #mum", xxpy->GetRMS());
  TString strms = Form("#sigma_{x} = %3.1f #mum", xxpy->GetFunction("gaus")->GetParameter(2));
  cout << " rms " << strms << endl;
  ptrms->InsertText(strms);
  ptrms->Draw("same");
   
  cc->cd(4); 
  gStyle->SetOptStat(0);
  gPad->SetRightMargin(0.15); // increase for colz plots!!
  gPad->SetBottomMargin(0.15);
  gPad->SetLeftMargin(0.15);
  TH2D *hnew2 = (TH2D*) rescaled_yResVsX->RebinX(8,"hnew2");
  TProfile *res_prof2 = (TProfile*) hnew2->ProfileX("_pfx",1,-1,"s");
  TH1D *proj2 = res_prof2->ProjectionX();

  rescaled_yResVsX->GetXaxis()->SetTitle("x_{track} [mm]");
  rescaled_yResVsX->GetYaxis()->SetTitle("Unbiased y Residuals [#mum]");
  rescaled_yResVsX->SetMinimum(-1);
  rescaled_yResVsX->GetZaxis()->SetTitle("Entries [tracks/0.03 #mum/0.02 #mum]");
  rescaled_yResVsX->GetXaxis()->SetRangeUser(2,10.5);
  rescaled_yResVsX->GetYaxis()->SetRangeUser(-25,25);
  rescaled_yResVsX->Draw("COLZ");
  TProfile *res_prof3 = (TProfile*) rescaled_yResVsX->ProfileX("_pfx",1,-1,"s");
  TObjArray bSlices;
  hnew2->FitSlicesY(gauss,0,-1,0,"QNR",&bSlices);
  TH1D& bb1 = * (TH1D*) (bSlices[1]);
  TH1D& bb2 = * (TH1D*) (bSlices[2]);
  for(int i = 1; i<=proj->GetXaxis()->GetNbins(); i++){
    cout << " dfd mean " << bb1.GetBinContent(i) << endl;
    cout << " dfd error " << bb2.GetBinContent(i) << endl;
    if( fabs(bb1.GetBinContent(i)) < 1 &&  fabs(bb2.GetBinContent(i)) <6  ){
      proj->SetBinContent(i, bb1.GetBinContent(i));
      proj->SetBinError(i, bb2.GetBinContent(i));
    }
    else{
      proj->SetBinContent(i,0 );
      proj->SetBinError(i, 0);
    }
  }

  proj2->SetMarkerSize(1.1);
  proj2->SetLineWidth(2);
  proj2->Draw("sameep");

  cc->cd(3); 
  gPad->SetRightMargin(0.05); // increase for colz plots!!
  gPad->SetLeftMargin(0.12); 
  TH1D* yypy =  (TH1D*) rescaled_yResVsX->ProjectionY();
  yypy->GetYaxis()->SetTitle("Entries [tracks/0.02 #mum]");
  yypy->GetYaxis()->SetTitleOffset(1.12);
  yypy->GetYaxis()->SetRangeUser(0,270000);
  //yypy->GetXaxis()->SetRangeUser(-25,25);
  yypy->GetXaxis()->SetRangeUser(-30,30);
  yypy->Draw("ep" );
  yypy->Fit("gaus" );
  yypy->GetFunction("gaus" )->SetLineColor(2);
  TPaveText *ptrmsy = new TPaveText(0.65,0.7,0.9,0.8, "BRNDC");
  //TString strmsy = Form("RMS_{y} = %4.2f #mum", yypy->GetRMS());
  TString strmsy = Form("#sigma_{y} = %3.1f #mum", yypy->GetFunction("gaus")->GetParameter(2));
  cout << " rms y" << strmsy << endl;
  ptrmsy->InsertText(strmsy);
  ptrmsy->Draw("same");
  cc->Print("Residuals1D2DRMS_xvy.png");

  TCanvas *cc3 = new TCanvas("cc3","cc3", 1000, 1000);
  TH1F *hhres_XvY = new TH1F("hres_XvY","resXvY;RMS;frequency", 200, 1, 9);
  //for(int i=0; i<256;i++){
  for(int i=(int) (3.5/0.055); i<(int)(9.5/0.055);i++){
    double rms = rescaled_xResVsY->ProjectionY(Form("_py_%d",i+1), i+1,i+2)->GetRMS();
    cout << " rms for bin " << i+1 << " = " << rms << endl;
    hhres_XvY->Fill(rms);
  }
  gStyle->SetOptStat(1011);
  hhres_XvY->Fit("gaus");
  hhres_XvY->GetXaxis()->SetRangeUser(1,6.0);
  hhres_XvY->GetFunction("gaus")->SetNpx(10000);
  hhres_XvY->GetFunction("gaus")->SetLineColor(kAzure+1);
  hhres_XvY->GetFunction("gaus")->SetLineWidth(5);
  hhres_XvY->Draw("pe");
  cc3->Print("averageXRMSs.png");

  TCanvas *cc4 = new TCanvas("cc4","cc4", 1000, 1000);
  TH1F *hhres_YvX = new TH1F("hres_YvX","resYvX;RMS;frequency", 200, 1, 9);
  //for(int i=0; i<256;i++){
  for(int i=(int) (3.5/0.055); i<(int)(9.5/0.055);i++){
    double rms = (rescaled_yResVsX->ProjectionY(Form("_py_%d",i+1), i+1,i+2))->GetRMS();
    //cout << " rms for bin " << i+1 << " = " << rms << endl;
    hhres_YvX->Fill(rms);
  }
  gStyle->SetOptStat(1011);
  hhres_YvX->Fit("gaus");
  hhres_YvX->GetXaxis()->SetRangeUser(1,6.0);
  hhres_YvX->GetFunction("gaus")->SetNpx(10000);
  hhres_YvX->GetFunction("gaus")->SetLineColor(kAzure+1);
  hhres_YvX->GetFunction("gaus")->SetLineWidth(5);
  hhres_YvX->Draw("pe");

  cc4->Print("averageYRMSs.png");

  /*
  gPad->SetRightMargin(0.05); // increase for colz plots!!
  rescaled_yResVsX->FitSlicesY(); 
  TString slices_name = rescaled_yResVsX->GetName();slices_name+="_2";
  cout << slices_name.Data() << endl;
  //TH1D * hslices = (TH1D*) gDirectory->Get(slices_name.Data());
  TH1D * hslicesy = (TH1D*) gDirectory->Get("rescaled_yVsX_2");
  int nnn = hslicesy->GetNbinsX();
  TH1D *hresvariationY = new TH1D("hresvariationY",";y Residuals   [#mum]; Entries/(0.08 [#mum]) ", 25, 3,5);
  for(int ii = 0; ii < nnn; ii++){
    double data = hslicesy->GetBinContent(ii+1) ;
     hresvariationY->Fill(data);
  }
  hresvariationY->Fit("gaus", "" );
  hresvariationY->Draw("p");
  hresvariationY->GetFunction("gaus")->SetNpx(10000);
  hresvariationY->GetFunction("gaus")->SetLineColor(kAzure+1);
  hresvariationY->GetFunction("gaus")->SetLineWidth(5);
  //TPaveStats *ps = (TPaveStats *)hresvariationY->GetListOfFunctions()->FindObject("stats");
  //TPaveStats *ps = (TPaveStats *)hresvariationY->GetListOfFunctions()->FindObject("fit");
  //TPaveStats *ps = (TPaveStats *)hresvariationY->GetListOfFunctions()->Print();
  gPad->Update();
  TPaveStats *statsbox = (TPaveStats*)gPad->GetPrimitive("stats");
  statsbox->SetFitFormat("4.3g");
  statsbox->SetY1NDC(0.6); //set new y start position
  statsbox->SetY2NDC(0.9); //set new y end position
  statsbox->SetX1NDC(0.55); //set new y start position
  statsbox->SetX2NDC(0.9); //set new y end position
  hresvariationY->Draw("pe");
  gPad->Update();

  cc3->Print("hresvariationY_xvy.png"); 

  TCanvas *cc4 = new TCanvas("cc4","cc4", 1100, 1100);
  rescaled_xResVsY->FitSlicesY(); 
  TString slices_namex= rescaled_xResVsY->GetName();slices_namex+="_2";
  cout << slices_namex.Data() << endl;
  TH1D * hslicesx = (TH1D*) gDirectory->Get(slices_namex.Data());
  int nnnx = hslicesx->GetNbinsX();
  TH1D *hresvariationX = new TH1D("hresvariationX",";x Residuals [#mum]; Entries/(0.08 [#mum]) ", 25, 3,6);
  for(int ii = 0; ii < nnnx; ii++){
    double data = hslicesx->GetBinContent(ii+1) ;
     hresvariationX->Fill(data);
  }
  hresvariationX->Fit("gaus", "" );
  hresvariationX->Draw("p");
  hresvariationX->GetFunction("gaus")->SetNpx(10000);
  hresvariationX->GetFunction("gaus")->SetLineColor(kAzure+1);
  hresvariationX->GetFunction("gaus")->SetLineWidth(5);
  hresvariationX->Draw("pe");
  cc4->Print("hresvariationX_xvy.png");
  */
 
}


==> figs/MakeAlignmentResidualPlot/setup.sh <==
source /cvmfs/sft.cern.ch/lcg/views/LCG_81c/x86_64-slc6-gcc49-opt/setup.sh


==> figs/MakeEffPerPlanePlots/MakeEffPerPlanePlots.C <==
void MakeEffPerPlanePlots(){
  gStyle->SetOptStat(0);
  TFile *_file0 = TFile::Open("EfficiencyResultsPerPlane.root");
  TH1F * EfficiencyPerPlane_histo = (TH1F*)_file0->Get("EfficiencyPerPlane_histo");
  TH1F * EfficiencyPerPlaneErrors_histo = (TH1F*)_file0->Get("EfficiencyPerPlaneErrors_histo");
  TH1F *EfficiencyPerPlane = new TH1F("EfficiencyPerPlane","  ; Plane number ; Cluster Finding Efficiency [%]" ,9, -0.5,8.5);
    for(int ii =0; ii<EfficiencyPerPlane_histo->GetNbinsX(); ii++)  {
      float error = EfficiencyPerPlaneErrors_histo->GetBinContent(ii); 
      float content =EfficiencyPerPlane_histo->GetBinContent(ii); 
      EfficiencyPerPlane->SetBinError(ii+1,error*100); 
      EfficiencyPerPlane->SetBinContent(ii+1,content*100); 
      cout << " bin # " << ii << " eff = "  << content <<  " error "  <<  error << endl; 
    }
  TCanvas *cc= new TCanvas("cc","cc",1200,900);
  EfficiencyPerPlane->SetMarkerStyle(20);
  //EfficiencyPerPlane->SetMarkerColor(kAzure+1);
  EfficiencyPerPlane->SetMarkerColor(1);
  EfficiencyPerPlane->SetLineColor(kAzure+1);
  EfficiencyPerPlane->SetMarkerSize(1.7);
  EfficiencyPerPlane->Draw("histoep");
  cc->Print("EfficiencyPerPlane_auto.pdf");
  cc->Print("EfficiencyPerPlane_auto.png");
};


==> figs/MakeHighRatesPlots/makeHighRatesPlots.C <==
TH1F * convertEffPlotToPercent( TEfficiency *inputeff){
  TH1F* jj  = (TH1F*)inputeff->GetPassedHistogram();
  TH1F* hh  = (TH1F*) inputeff->GetTotalHistogram();
  TH1F * outhist= (TH1F*) hh->Clone();
    for(int ii =0; ii<hh->GetNbinsX(); ii++)  {
      float error = inputeff->GetEfficiencyErrorLow(ii);
      //float content =inputeff->GetBinContent(ii);
      float content =inputeff->GetEfficiency(ii);
      outhist->SetBinContent(ii+1,content*100);
      outhist->SetBinError(ii+1,error*100);
    }
    return outhist;
}
void makeHighRatesPlots(){
 // gROOT->ProcessLine(".x ~/rootlogin.C");
  gROOT->ForceStyle();


  TFile *file = TFile::Open("fr_ClNonAssociated.root.pdf");
  //TEfficiency  *eClvsRate_1__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_1__Dannonass") );    
  //TEfficiency  *eClvsRate_2__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_2__Dannonass") );    
  //TEfficiency  *eClvsRate_3__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_3__Dannonass") );    
  //TEfficiency  *eClvsRate_4__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_4__Dannonass") );    
  TH1F  *eClvsRate_1__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_1__Dannonass") );    
  TH1F  *eClvsRate_2__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_2__Dannonass") );    
  TH1F  *eClvsRate_3__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_3__Dannonass") );    
  TH1F  *eClvsRate_4__Dannonass = convertEffPlotToPercent( (TEfficiency*) file->Get("eClvsRate_4__Dannonass") );    
  //convertEffPlotToPercent(eClvsRate_1__Dannonass);
  //convertEffPlotToPercent(eClvsRate_2__Dannonass);
  //convertEffPlotToPercent(eClvsRate_3__Dannonass);
  //convertEffPlotToPercent(eClvsRate_4__Dannonass);
  TCanvas *cc = new TCanvas("cc","cc", 1100, 1100);
  cc->Divide(2,2);
  cc->Update();
  eClvsRate_1__Dannonass->Draw();
  eClvsRate_2__Dannonass->Draw();
  eClvsRate_3__Dannonass->Draw();
  eClvsRate_4__Dannonass->Draw();
  int test = 0;
   eClvsRate_1__Dannonass->SetTitle("2^{nd} plane;Rate [MTracks/(cm^{2}#upoints)];Fraction of non associated Clusters [%]");
   eClvsRate_2__Dannonass->SetTitle("3^{rd} plane;Rate [MTracks/(cm^{2} s)];Fraction of non associated Clusters [%]");
   eClvsRate_3__Dannonass->SetTitle("4^{th} plane;Rate [MTracks/(cm^{2} s)];Fraction of non associated Clusters [%]");
   eClvsRate_4__Dannonass->SetTitle("5^{th} plane;Rate [MTracks/(cm^{2} s)];Fraction of non associated Clusters [%]");
  cc->cd(1);
  gPad->SetRightMargin(0.10); // increase for colz plots!!
  gPad->SetBottomMargin(0.12);
  gPad->SetLeftMargin(0.15);
  eClvsRate_1__Dannonass->Draw("ape");
  gPad->Update();
  //eClvsRate_1__Dannonass->GetPaintedGraph()->GetYaxis()->SetRangeUser(0,0.07);
  eClvsRate_1__Dannonass->GetYaxis()->SetRangeUser(0,7);
  cout << " test " << test << endl; test++;
   
  cc->cd(2);
  gPad->SetRightMargin(0.10); // increase for colz plots!!
  gPad->SetBottomMargin(0.12);
  gPad->SetLeftMargin(0.15);
  eClvsRate_2__Dannonass->Draw("ape");
  gPad->Update();
  cout << " test " << test << endl; test++;
  //eClvsRate_2__Dannonass->GetPaintedGraph()->GetYaxis()->SetRangeUser(0,0.07);

  cc->cd(3);
  gPad->SetRightMargin(0.10); // increase for colz plots!!
  gPad->SetBottomMargin(0.12);
  gPad->SetLeftMargin(0.15);
  eClvsRate_3__Dannonass->Draw("ape");
  gPad->Update();
  //eClvsRate_3__Dannonass->GetPaintedGraph()->GetYaxis()->SetRangeUser(0,0.07);
  
  cc->cd(4);
  gPad->SetRightMargin(0.10); // increase for colz plots!!
  gPad->SetBottomMargin(0.12);
  gPad->SetLeftMargin(0.15);
  eClvsRate_4__Dannonass->Draw("ape");
  gPad->Update();
  //eClvsRate_4__Dannonass->GetPaintedGraph()->GetYaxis()->SetRangeUser(0,0.07);
  

   TCanvas *cc2 = new TCanvas("cc2","cc2", 1000, 1000);
   gPad->SetRightMargin(0.04); // increase for colz plots!!
   gPad->SetBottomMargin(0.14);
   gPad->SetLeftMargin(0.15);

   //eClvsRate_1__Dannonass->Draw("ape");
   gPad->Update();
   //eClvsRate_1__Dannonass->GetPaintedGraph()->GetYaxis()->SetRangeUser(0,0.09);
   //eClvsRate_1__Dannonass->GetPaintedGraph()->GetXaxis()->SetRangeUser(0,5);
   eClvsRate_1__Dannonass->GetYaxis()->SetRangeUser(0,9);
   eClvsRate_1__Dannonass->GetXaxis()->SetRangeUser(0,5);
   eClvsRate_1__Dannonass->GetYaxis()->SetTitleSize(0.04);
   eClvsRate_1__Dannonass->GetXaxis()->SetTitleSize(0.04);
   eClvsRate_1__Dannonass->GetYaxis()->SetLabelSize(0.04);
   eClvsRate_1__Dannonass->GetXaxis()->SetLabelSize(0.04);
   eClvsRate_1__Dannonass->SetMarkerColor(kViolet+1);
   eClvsRate_1__Dannonass->SetLineColor(kViolet+1);
   eClvsRate_1__Dannonass->Draw("pe");
//   eClvsRate_1__Dannonass->GetXaxis()->SetFontSize(0.04);
  // eClvsRate_1__Dannonass->GetYaxis()->SetFontSize(0.04);
 
   eClvsRate_1__Dannonass->SetMarkerSize(1.6);
   eClvsRate_2__Dannonass->SetMarkerSize(1.6);
   eClvsRate_3__Dannonass->SetMarkerSize(1.6);
   eClvsRate_4__Dannonass->SetMarkerSize(1.6);

   eClvsRate_1__Dannonass->SetMarkerStyle(20);
   eClvsRate_2__Dannonass->SetMarkerStyle(21);
   eClvsRate_3__Dannonass->SetMarkerStyle(22);
   eClvsRate_4__Dannonass->SetMarkerStyle(23);
   
   eClvsRate_2__Dannonass->SetMarkerColor(kAzure+1);
   eClvsRate_3__Dannonass->SetMarkerColor(kCyan-1);
   eClvsRate_4__Dannonass->SetMarkerColor(kOrange+7);
   eClvsRate_2__Dannonass->SetLineColor(kAzure+1);
   eClvsRate_3__Dannonass->SetLineColor(kCyan-1);
   eClvsRate_4__Dannonass->SetLineColor(kOrange+7);
   eClvsRate_2__Dannonass->Draw("epsame");
   eClvsRate_3__Dannonass->Draw("epsame");
   eClvsRate_4__Dannonass->Draw("epsame");
  
   eClvsRate_1__Dannonass->SetFillColor(0);
   eClvsRate_2__Dannonass->SetFillColor(0);
   eClvsRate_3__Dannonass->SetFillColor(0);
   eClvsRate_4__Dannonass->SetFillColor(0);

   eClvsRate_1__Dannonass->SetFillStyle(0);
   eClvsRate_2__Dannonass->SetFillStyle(0);
   eClvsRate_3__Dannonass->SetFillStyle(0);
   eClvsRate_4__Dannonass->SetFillStyle(0);
   TLegend *leg= (TLegend*) cc2->BuildLegend(0.7,0.7,0.949,0.949);
   leg->SetFillColor(0);
   leg->SetTextSize(0.04);
   leg->SetFillStyle(1000);
   cc2->Update();

   cc->Print("HT_tests_4by4_new.png");
   cc2->Print("HT_tests_same_new.png");

  

 
}


==> figs/MakeLangauFit/MakeLangauFit.C <==

using namespace RooFit;

void MakeLangauFit(){
  //gROOT->ProcessLine(".x ~/rootlogin.C");
  gROOT->ForceStyle();
  TCanvas *cc = new TCanvas("cc", "cc",1200, 900);
  gPad->SetRightMargin(0.15); // increase for colz plots!!
  //gPad->SetBottomMargin(0.13);
  gPad->SetLeftMargin(0.15);

  TFile *inputfile = TFile::Open("Charge.root.pdf");
  TH1D *plane7 = (TH1D*) inputfile->Get("Plane7");
  TGaxis::SetMaxDigits(3);


  int nbinsx= plane7->GetXaxis()->GetNbins();
  //plane7->GetYaxis()->SetMaxDigits(2);
  double nEntries = plane7->GetEntries();
  gStyle->SetOptStat(1000);
  RooRealVar *charge = new RooRealVar("charge", "charge", 25000, 0, 100000, "electrons");
  //RooRealVar mg("mg","meanGauss",0, -100, 100);
  RooRealVar mg("Gaussian Mean","meanGauss",0);
  //RooRealVar mg("mg","meanGauss",0);
  RooRealVar sg("Gaussian width","sigmaGauss",1000,100,20000) ;;
  RooGaussian gauss("gauss","gauss",*charge,mg,sg);
  RooRealVar ml("MPV","mean landau",25000., -0,100000) ;;
  RooRealVar sl("Landau width","sigma landau",200,100,5000);
  RooLandau landau("landau","Landau",*charge,ml,sl) ;;
  //charge->setBins(nbinsx,"cache") ;
  charge->setBins(10000,"cache") ;
  RooFFTConvPdf *lxg = new RooFFTConvPdf("lxg","landau (X) gauss",*charge,landau,gauss);
  RooDataHist *chargeHist = new RooDataHist("chargeHist","chargeHist",*charge,plane7);
  RooPlot* frame = charge->frame(Title("plane 7"));
  chargeHist->plotOn(frame);
  frame->Draw();
  lxg->fitTo(*chargeHist);
  //lxg.plotOn(frame, LineStyle(kDashed), LineColor(kGray+1), LineWidth (4));
  frame->Draw();

  //The background definition
  //int chebsize=6;
  int chebsize=2;
  RooRealVar a0_Charge_B("a0", "a0", 0.1, -5, 5);
  RooRealVar a1_Charge_B("a1", "a1", 0.1, -5, 5);
  RooRealVar a2_Charge_B("a2", "a2", 0.1, -5, 5);
  RooRealVar a3_Charge_B("a3", "a3", 0.1, -5, 5);
  RooRealVar a4_Charge_B("a4", "a4", 0.1, -5, 5);
  RooRealVar a5_Charge_B("a5", "a5", 0.1, -5, 5);
  RooRealVar a6_Charge_B("a6", "a6", 0.1, -5, 5);

  //number of signal and background events to be fitted

  RooRealVar N_Sig  ("N_Sig"    ,"# of signal events "      , 0.9*nEntries,0.7*nEntries ,nEntries);
  RooRealVar N_Bkg  ("N_Bkg"    ,"# of background events"   ,0.01*nEntries,1e-5*nEntries ,0.1*nEntries);

  //-----------------------------------------------------
  //background pdf
  RooChebychev* flatComb_pdf_B;
  switch (chebsize) {
    case 1  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B) ) ; break;
    case 2  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B, a1_Charge_B) ) ; break;
    case 3  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B) ) ;break;
    case 4  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B) ) ;break;
    case 5  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B,a4_Charge_B) ) ;break;
    case 6  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B,a4_Charge_B,a5_Charge_B) ) ;break;
    case 7  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B,a4_Charge_B,a5_Charge_B,a6_Charge_B) ) ;break;
    default : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*charge, RooArgList(a0_Charge_B) ) ;
  }


  // cc->SetLogy(1);

  //total pdf
   RooAddPdf *totalpdf = new RooAddPdf("totalpdf","totalpdf", RooArgList(*lxg,*flatComb_pdf_B),    RooArgList(N_Sig,N_Bkg) );
   totalpdf->fitTo(*chargeHist, Extended());
   totalpdf->plotOn(frame, LineColor(kAzure+1), LineWidth(6));
   
   chargeHist->plotOn(frame, MarkerStyle(20), MarkerSize(1.6));
   //totalpdf->plotOn(frame, Components(RooArgSet(*flatComb_pdf_B)),LineStyle(1), LineColor(kViolet+1), LineWidth(4)) ;
   //totalpdf->plotOn(frame, Components(RooArgSet(lxg)),LineStyle(kDashed), LineColor(kOrange+7), LineWidth(4)) ;
   frame->GetXaxis()->SetTitle("Charge [electrons]");
   frame->GetXaxis()->SetRangeUser(3000,100000);
   frame->SetMinimum(1);
   frame->GetYaxis()->SetTitle("Entries/(500 electrons)");
   //landau.plotOn(frame, LineColor(kOrange+7));
   //flatComb_pdf_B->plotOn(frame, LineColor(kViolet+1),Normalization(1.0,RooAbsReal::RelativeExpected));
   frame->Draw();
   //Double_t chi2 = frame->chiSquare("totalpdf","chargeHist",10);
   Double_t chi2 = frame->chiSquare();
   TString mychi2 =   Form("#chi^{2}/ndof = %3.2f ", chi2);
   cout << "meychi2 " << mychi2 << endl;
   //lxg->paramOn(frame,Layout(0.42,0.88,0.78), Label(mychi2), Format("NEU",AutoPrecision(0)));
   frame->Draw();
   TPaveText *ptrms = new TPaveText(0.40,0.5,0.8,0.8, "BRNDC");
   //TPaveText *ptrms = new TPaveText(0.65,0.7,0.9,0.8, "BR");
   TString strms = Form(" MPV =  25.3 #pm 0.7 ke^{-}");
   ptrms->SetTextFont(132); ptrms->SetTextSize(0.04);

   ptrms->InsertText(strms.Data());
   ptrms->SetLineWidth(0);
   frame->Draw();
   cc->cd();
   ptrms->Draw("same");
   cc->Update();

   /*
      if (gROOT->FindObject("lxg_paramBox")!= NULL){
      TPaveText* pbox  = (TPaveText*) gROOT->FindObject("lxg_paramBox");
      pbox->AddText(mychi2);
      }
      */
   //frame->Draw();

   //chargeHist->statOn(frame,Layout(0.50,0.4,0.50),What("N"), Label(mychi2));
   //frame->Draw();
   /*
      RooPlot* frame2 = charge->frame(Title("plane 7"));
      frame2->addObject(frame->pullHist()) ;
   //frame2->setMinimum(-5) ;
   //frame2->setMaximum(+5) ;
   TCanvas *cc2= new TCanvas("cc2", "cc2",1600, 1200);
   frame2->Draw() ;
   */
   //cc->Print("TypicalLandau.pdf");
   //cc->Print("TypicalLandau.png");
   cc->Print("TypicalLandauNew.png");

   cc->SetLogy(1);
   cc->Print("TypicalLandauNewLog.png");




}


==> figs/MakeLangauFit/setup.sh <==
source /cvmfs/sft.cern.ch/lcg/views/LCG_81c/x86_64-slc6-gcc49-opt/setup.sh


==> figs/MakePointingResPlots/pointRes_13532_X.C <==
{
//=========Macro generated from canvas: cc/cc
//=========  (Mon Feb 18 16:28:46 2019) by ROOT version5.34/38
   TCanvas *cc = new TCanvas("cc", "cc",1970,37,650,996);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-324.6404,-0.1639722,1106.685,9.436291);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetGridx();
   cc->SetGridy();
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.12);
   cc->SetRightMargin(0.05);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.13);
   cc->SetFrameFillStyle(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraph *graph = new TGraph(110);
   graph->SetName("Graph");
   graph->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,3.16865);
   graph->SetPoint(1,-78.8813,2.92389);
   graph->SetPoint(2,-58.8813,2.68975);
   graph->SetPoint(3,-38.8813,2.47131);
   graph->SetPoint(4,-18.8813,2.27129);
   graph->SetPoint(5,1.11871,2.09523);
   graph->SetPoint(6,21.1187,1.94433);
   graph->SetPoint(7,41.1187,1.82024);
   graph->SetPoint(8,61.1187,1.72264);
   graph->SetPoint(9,81.1187,1.64749);
   graph->SetPoint(10,101.119,1.59506);
   graph->SetPoint(11,121.119,1.55193);
   graph->SetPoint(12,141.119,1.51485);
   graph->SetPoint(13,161.119,1.47502);
   graph->SetPoint(14,181.119,1.4507);
   graph->SetPoint(15,201.119,1.44189);
   graph->SetPoint(16,221.119,1.44967);
   graph->SetPoint(17,241.119,1.47322);
   graph->SetPoint(18,261.119,1.51199);
   graph->SetPoint(19,281.119,1.51401);
   graph->SetPoint(20,301.119,1.51851);
   graph->SetPoint(21,321.119,1.53744);
   graph->SetPoint(22,341.119,1.57191);
   graph->SetPoint(23,361.119,1.61922);
   graph->SetPoint(24,381.119,1.67935);
   graph->SetPoint(25,401.119,1.75102);
   graph->SetPoint(26,421.119,1.81893);
   graph->SetPoint(27,441.119,1.88977);
   graph->SetPoint(28,461.119,1.9679);
   graph->SetPoint(29,481.119,2.06311);
   graph->SetPoint(30,501.119,2.17775);
   graph->SetPoint(31,521.119,2.31377);
   graph->SetPoint(32,541.119,2.44956);
   graph->SetPoint(33,561.119,2.55414);
   graph->SetPoint(34,581.119,2.68835);
   graph->SetPoint(35,601.119,2.84797);
   graph->SetPoint(36,621.119,3.02756);
   graph->SetPoint(37,641.119,3.22686);
   graph->SetPoint(38,661.119,3.44034);
   graph->SetPoint(39,681.119,3.66498);
   graph->SetPoint(40,701.119,3.89975);
   graph->SetPoint(41,721.119,4.14523);
   graph->SetPoint(42,741.119,4.39431);
   graph->SetPoint(43,761.119,4.65136);
   graph->SetPoint(44,781.119,4.91404);
   graph->SetPoint(45,801.119,5.17856);
   graph->SetPoint(46,821.119,5.44564);
   graph->SetPoint(47,841.119,5.72438);
   graph->SetPoint(48,861.119,5.99892);
   graph->SetPoint(49,881.119,6.27079);
   graph->SetPoint(50,901.119,6.54849);
   graph->SetPoint(51,921.119,6.82347);
   graph->SetPoint(52,941.119,7.10927);
   graph->SetPoint(53,961.119,7.38993);
   graph->SetPoint(54,981.119,7.68163);
   graph->SetPoint(55,981.119,8.59845);
   graph->SetPoint(56,961.119,8.30694);
   graph->SetPoint(57,941.119,8.00589);
   graph->SetPoint(58,921.119,7.71486);
   graph->SetPoint(59,901.119,7.42313);
   graph->SetPoint(60,881.119,7.11893);
   graph->SetPoint(61,861.119,6.82699);
   graph->SetPoint(62,841.119,6.53545);
   graph->SetPoint(63,821.119,6.24635);
   graph->SetPoint(64,801.119,5.96127);
   graph->SetPoint(65,781.119,5.68166);
   graph->SetPoint(66,761.119,5.41064);
   graph->SetPoint(67,741.119,5.14063);
   graph->SetPoint(68,721.119,4.87962);
   graph->SetPoint(69,701.119,4.62374);
   graph->SetPoint(70,681.119,4.37724);
   graph->SetPoint(71,661.119,4.14116);
   graph->SetPoint(72,641.119,3.91337);
   graph->SetPoint(73,621.119,3.69814);
   graph->SetPoint(74,601.119,3.49803);
   graph->SetPoint(75,581.119,3.31794);
   graph->SetPoint(76,561.119,3.15904);
   graph->SetPoint(77,541.119,3.02443);
   graph->SetPoint(78,521.119,2.86626);
   graph->SetPoint(79,501.119,2.71006);
   graph->SetPoint(80,481.119,2.57249);
   graph->SetPoint(81,461.119,2.45272);
   graph->SetPoint(82,441.119,2.34796);
   graph->SetPoint(83,421.119,2.25249);
   graph->SetPoint(84,401.119,2.16145);
   graph->SetPoint(85,381.119,2.07066);
   graph->SetPoint(86,361.119,1.99279);
   graph->SetPoint(87,341.119,1.9289);
   graph->SetPoint(88,321.119,1.88118);
   graph->SetPoint(89,301.119,1.84978);
   graph->SetPoint(90,281.119,1.8363);
   graph->SetPoint(91,261.119,1.82998);
   graph->SetPoint(92,241.119,1.80013);
   graph->SetPoint(93,221.119,1.7883);
   graph->SetPoint(94,201.119,1.79523);
   graph->SetPoint(95,181.119,1.82073);
   graph->SetPoint(96,161.119,1.86432);
   graph->SetPoint(97,141.119,1.92415);
   graph->SetPoint(98,121.119,1.98582);
   graph->SetPoint(99,101.119,2.05734);
   graph->SetPoint(100,81.1187,2.13941);
   graph->SetPoint(101,61.1187,2.24117);
   graph->SetPoint(102,41.1187,2.36215);
   graph->SetPoint(103,21.1187,2.50796);
   graph->SetPoint(104,1.11871,2.67565);
   graph->SetPoint(105,-18.8813,2.86448);
   graph->SetPoint(106,-38.8813,3.07596);
   graph->SetPoint(107,-58.8813,3.30324);
   graph->SetPoint(108,-78.8813,3.5439);
   graph->SetPoint(109,-98.8813,3.79506);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",110,-206.8813,1089.119);
   Graph_Graph1->SetMinimum(0.726234);
   Graph_Graph1->SetMaximum(9.314106);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetFillStyle(0);
   Graph_Graph1->SetLineWidth(3);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"f");
   
   TGraphErrors *gre = new TGraphErrors(8);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.98);
   gre->SetPointError(0,0,0.1192);
   gre->SetPoint(1,51.3,3.22);
   gre->SetPointError(1,0,0.1288);
   gre->SetPoint(2,94.9,3.07);
   gre->SetPointError(2,0,0.1228);
   gre->SetPoint(3,131.9,3.23);
   gre->SetPointError(3,0,0.1292);
   gre->SetPoint(4,410.9,3.96);
   gre->SetPointError(4,0,0.1584);
   gre->SetPoint(5,447.5,3.83);
   gre->SetPointError(5,0,0.1532);
   gre->SetPoint(6,493.6,3.52);
   gre->SetPointError(6,0,0.1408);
   gre->SetPoint(7,535.7,3.75);
   gre->SetPointError(7,0,0.15);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0,589.159);
   Graph_Graph1->SetMinimum(2.73504);
   Graph_Graph1->SetMaximum(4.24416);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetFillStyle(0);
   Graph_Graph1->SetLineWidth(3);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"p");
   
   gre = new TGraphErrors(8);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.98);
   gre->SetPointError(0,0,0.1192);
   gre->SetPoint(1,51.3,3.22);
   gre->SetPointError(1,0,0.1288);
   gre->SetPoint(2,94.9,3.07);
   gre->SetPointError(2,0,0.1228);
   gre->SetPoint(3,131.9,3.23);
   gre->SetPointError(3,0,0.1292);
   gre->SetPoint(4,410.9,3.96);
   gre->SetPointError(4,0,0.1584);
   gre->SetPoint(5,447.5,3.83);
   gre->SetPointError(5,0,0.1532);
   gre->SetPoint(6,493.6,3.52);
   gre->SetPointError(6,0,0.1408);
   gre->SetPoint(7,535.7,3.75);
   gre->SetPointError(7,0,0.15);
   
   TH1F *Graph_Graph_Graph12 = new TH1F("Graph_Graph_Graph12","Graph",100,0,589.159);
   Graph_Graph_Graph12->SetMinimum(2.73504);
   Graph_Graph_Graph12->SetMaximum(4.24416);
   Graph_Graph_Graph12->SetDirectory(0);
   Graph_Graph_Graph12->SetStats(0);
   Graph_Graph_Graph12->SetFillStyle(0);
   Graph_Graph_Graph12->SetLineWidth(3);
   Graph_Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph_Graph12->SetMarkerSize(1.2);
   Graph_Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph12->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph12->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph12->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph12->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph12->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph12->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph12->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph12);
   
   multigraph->Add(gre,"p");
   
   graph = new TGraph(8);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.11,3.23039);
   graph->SetPoint(1,51.3,3.82018);
   graph->SetPoint(2,94.9,3.18196);
   graph->SetPoint(3,131.9,3.36597);
   graph->SetPoint(4,410.9,4.11138);
   graph->SetPoint(5,447.5,3.96285);
   graph->SetPoint(6,493.6,3.59603);
   graph->SetPoint(7,535.7,4.3433);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,589.159);
   Graph_Graph2->SetMinimum(3.065826);
   Graph_Graph2->SetMaximum(4.459434);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetFillStyle(0);
   Graph_Graph2->SetLineWidth(3);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   multigraph->Add(graph,"p");
   
   gre = new TGraphErrors(8);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.98);
   gre->SetPointError(0,0,0.1192);
   gre->SetPoint(1,51.3,3.22);
   gre->SetPointError(1,0,0.1288);
   gre->SetPoint(2,94.9,3.07);
   gre->SetPointError(2,0,0.1228);
   gre->SetPoint(3,131.9,3.23);
   gre->SetPointError(3,0,0.1292);
   gre->SetPoint(4,410.9,3.96);
   gre->SetPointError(4,0,0.1584);
   gre->SetPoint(5,447.5,3.83);
   gre->SetPointError(5,0,0.1532);
   gre->SetPoint(6,493.6,3.52);
   gre->SetPointError(6,0,0.1408);
   gre->SetPoint(7,535.7,3.75);
   gre->SetPointError(7,0,0.15);
   
   TH1F *Graph_Graph_Graph_Graph123 = new TH1F("Graph_Graph_Graph_Graph123","Graph",100,0,589.159);
   Graph_Graph_Graph_Graph123->SetMinimum(2.73504);
   Graph_Graph_Graph_Graph123->SetMaximum(4.24416);
   Graph_Graph_Graph_Graph123->SetDirectory(0);
   Graph_Graph_Graph_Graph123->SetStats(0);
   Graph_Graph_Graph_Graph123->SetFillStyle(0);
   Graph_Graph_Graph_Graph123->SetLineWidth(3);
   Graph_Graph_Graph_Graph123->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph123->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph123->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph123->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph123->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph123);
   
   multigraph->Add(gre,"p");
   multigraph->Draw("same");
   multigraph->GetXaxis()->SetTitle("z [mm]");
   multigraph->GetXaxis()->SetRange(6,95);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.007);
   multigraph->GetXaxis()->SetLabelSize(0.0342);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#sigma_{x} [#mum]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.006);
   multigraph->GetYaxis()->SetLabelSize(0.0342);
   multigraph->GetYaxis()->SetTitleOffset(1.15);
   multigraph->GetYaxis()->SetTitleFont(132);
   TBox *box = new TBox(-8.89,2.73039,11.11,3.73039);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(41.3,3.32018,61.3,4.32018);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(84.9,2.68196,104.9,3.68196);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(121.9,2.86597,141.9,3.86597);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(400.9,3.61138,420.9,4.61138);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(437.5,3.46285,457.5,4.46285);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(483.6,3.09603,503.6,4.09603);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(525.7,3.8433,545.7,4.8433);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   gre = new TGraphErrors(8);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.98);
   gre->SetPointError(0,0,0.1192);
   gre->SetPoint(1,51.3,3.22);
   gre->SetPointError(1,0,0.1288);
   gre->SetPoint(2,94.9,3.07);
   gre->SetPointError(2,0,0.1228);
   gre->SetPoint(3,131.9,3.23);
   gre->SetPointError(3,0,0.1292);
   gre->SetPoint(4,410.9,3.96);
   gre->SetPointError(4,0,0.1584);
   gre->SetPoint(5,447.5,3.83);
   gre->SetPointError(5,0,0.1532);
   gre->SetPoint(6,493.6,3.52);
   gre->SetPointError(6,0,0.1408);
   gre->SetPoint(7,535.7,3.75);
   gre->SetPointError(7,0,0.15);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1234 = new TH1F("Graph_Graph_Graph_Graph_Graph1234","Graph",100,0,589.159);
   Graph_Graph_Graph_Graph_Graph1234->SetMinimum(2.73504);
   Graph_Graph_Graph_Graph_Graph1234->SetMaximum(4.24416);
   Graph_Graph_Graph_Graph_Graph1234->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1234->SetStats(0);
   Graph_Graph_Graph_Graph_Graph1234->SetFillStyle(0);
   Graph_Graph_Graph_Graph_Graph1234->SetLineWidth(3);
   Graph_Graph_Graph_Graph_Graph1234->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph1234->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph_Graph1234->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1234);
   
   gre->Draw("p");
   
   graph = new TGraph(8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.11,3.23039);
   graph->SetPoint(1,51.3,3.82018);
   graph->SetPoint(2,94.9,3.18196);
   graph->SetPoint(3,131.9,3.36597);
   graph->SetPoint(4,410.9,4.11138);
   graph->SetPoint(5,447.5,3.96285);
   graph->SetPoint(6,493.6,3.59603);
   graph->SetPoint(7,535.7,4.3433);
   
   TH1F *Graph_Graph_Graph23 = new TH1F("Graph_Graph_Graph23","Graph",100,0,589.159);
   Graph_Graph_Graph23->SetMinimum(3.065826);
   Graph_Graph_Graph23->SetMaximum(4.459434);
   Graph_Graph_Graph23->SetDirectory(0);
   Graph_Graph_Graph23->SetStats(0);
   Graph_Graph_Graph23->SetFillStyle(0);
   Graph_Graph_Graph23->SetLineWidth(3);
   Graph_Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph_Graph23->SetMarkerSize(1.2);
   Graph_Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph23->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph23->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph23->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph23->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph23->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph23->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph23);
   
   graph->Draw("p");
   
   graph = new TGraph(110);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,3.16865);
   graph->SetPoint(1,-78.8813,2.92389);
   graph->SetPoint(2,-58.8813,2.68975);
   graph->SetPoint(3,-38.8813,2.47131);
   graph->SetPoint(4,-18.8813,2.27129);
   graph->SetPoint(5,1.11871,2.09523);
   graph->SetPoint(6,21.1187,1.94433);
   graph->SetPoint(7,41.1187,1.82024);
   graph->SetPoint(8,61.1187,1.72264);
   graph->SetPoint(9,81.1187,1.64749);
   graph->SetPoint(10,101.119,1.59506);
   graph->SetPoint(11,121.119,1.55193);
   graph->SetPoint(12,141.119,1.51485);
   graph->SetPoint(13,161.119,1.47502);
   graph->SetPoint(14,181.119,1.4507);
   graph->SetPoint(15,201.119,1.44189);
   graph->SetPoint(16,221.119,1.44967);
   graph->SetPoint(17,241.119,1.47322);
   graph->SetPoint(18,261.119,1.51199);
   graph->SetPoint(19,281.119,1.51401);
   graph->SetPoint(20,301.119,1.51851);
   graph->SetPoint(21,321.119,1.53744);
   graph->SetPoint(22,341.119,1.57191);
   graph->SetPoint(23,361.119,1.61922);
   graph->SetPoint(24,381.119,1.67935);
   graph->SetPoint(25,401.119,1.75102);
   graph->SetPoint(26,421.119,1.81893);
   graph->SetPoint(27,441.119,1.88977);
   graph->SetPoint(28,461.119,1.9679);
   graph->SetPoint(29,481.119,2.06311);
   graph->SetPoint(30,501.119,2.17775);
   graph->SetPoint(31,521.119,2.31377);
   graph->SetPoint(32,541.119,2.44956);
   graph->SetPoint(33,561.119,2.55414);
   graph->SetPoint(34,581.119,2.68835);
   graph->SetPoint(35,601.119,2.84797);
   graph->SetPoint(36,621.119,3.02756);
   graph->SetPoint(37,641.119,3.22686);
   graph->SetPoint(38,661.119,3.44034);
   graph->SetPoint(39,681.119,3.66498);
   graph->SetPoint(40,701.119,3.89975);
   graph->SetPoint(41,721.119,4.14523);
   graph->SetPoint(42,741.119,4.39431);
   graph->SetPoint(43,761.119,4.65136);
   graph->SetPoint(44,781.119,4.91404);
   graph->SetPoint(45,801.119,5.17856);
   graph->SetPoint(46,821.119,5.44564);
   graph->SetPoint(47,841.119,5.72438);
   graph->SetPoint(48,861.119,5.99892);
   graph->SetPoint(49,881.119,6.27079);
   graph->SetPoint(50,901.119,6.54849);
   graph->SetPoint(51,921.119,6.82347);
   graph->SetPoint(52,941.119,7.10927);
   graph->SetPoint(53,961.119,7.38993);
   graph->SetPoint(54,981.119,7.68163);
   graph->SetPoint(55,981.119,8.59845);
   graph->SetPoint(56,961.119,8.30694);
   graph->SetPoint(57,941.119,8.00589);
   graph->SetPoint(58,921.119,7.71486);
   graph->SetPoint(59,901.119,7.42313);
   graph->SetPoint(60,881.119,7.11893);
   graph->SetPoint(61,861.119,6.82699);
   graph->SetPoint(62,841.119,6.53545);
   graph->SetPoint(63,821.119,6.24635);
   graph->SetPoint(64,801.119,5.96127);
   graph->SetPoint(65,781.119,5.68166);
   graph->SetPoint(66,761.119,5.41064);
   graph->SetPoint(67,741.119,5.14063);
   graph->SetPoint(68,721.119,4.87962);
   graph->SetPoint(69,701.119,4.62374);
   graph->SetPoint(70,681.119,4.37724);
   graph->SetPoint(71,661.119,4.14116);
   graph->SetPoint(72,641.119,3.91337);
   graph->SetPoint(73,621.119,3.69814);
   graph->SetPoint(74,601.119,3.49803);
   graph->SetPoint(75,581.119,3.31794);
   graph->SetPoint(76,561.119,3.15904);
   graph->SetPoint(77,541.119,3.02443);
   graph->SetPoint(78,521.119,2.86626);
   graph->SetPoint(79,501.119,2.71006);
   graph->SetPoint(80,481.119,2.57249);
   graph->SetPoint(81,461.119,2.45272);
   graph->SetPoint(82,441.119,2.34796);
   graph->SetPoint(83,421.119,2.25249);
   graph->SetPoint(84,401.119,2.16145);
   graph->SetPoint(85,381.119,2.07066);
   graph->SetPoint(86,361.119,1.99279);
   graph->SetPoint(87,341.119,1.9289);
   graph->SetPoint(88,321.119,1.88118);
   graph->SetPoint(89,301.119,1.84978);
   graph->SetPoint(90,281.119,1.8363);
   graph->SetPoint(91,261.119,1.82998);
   graph->SetPoint(92,241.119,1.80013);
   graph->SetPoint(93,221.119,1.7883);
   graph->SetPoint(94,201.119,1.79523);
   graph->SetPoint(95,181.119,1.82073);
   graph->SetPoint(96,161.119,1.86432);
   graph->SetPoint(97,141.119,1.92415);
   graph->SetPoint(98,121.119,1.98582);
   graph->SetPoint(99,101.119,2.05734);
   graph->SetPoint(100,81.1187,2.13941);
   graph->SetPoint(101,61.1187,2.24117);
   graph->SetPoint(102,41.1187,2.36215);
   graph->SetPoint(103,21.1187,2.50796);
   graph->SetPoint(104,1.11871,2.67565);
   graph->SetPoint(105,-18.8813,2.86448);
   graph->SetPoint(106,-38.8813,3.07596);
   graph->SetPoint(107,-58.8813,3.30324);
   graph->SetPoint(108,-78.8813,3.5439);
   graph->SetPoint(109,-98.8813,3.79506);
   
   TH1F *Graph_Graph_Graph14 = new TH1F("Graph_Graph_Graph14","Graph",110,-206.8813,1089.119);
   Graph_Graph_Graph14->SetMinimum(0.726234);
   Graph_Graph_Graph14->SetMaximum(9.314106);
   Graph_Graph_Graph14->SetDirectory(0);
   Graph_Graph_Graph14->SetStats(0);
   Graph_Graph_Graph14->SetFillStyle(0);
   Graph_Graph_Graph14->SetLineWidth(3);
   Graph_Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph_Graph14->SetMarkerSize(1.2);
   Graph_Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph14->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph14->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph14->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph14->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph14->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph14->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph14->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph14);
   
   graph->Draw("");
   
   graph = new TGraph(55);
   graph->SetName("Graph3");
   graph->SetTitle("zero/13532_Sept1_PointingErrors.txt");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#3399ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,3.46144);
   graph->SetPoint(1,-78.8813,3.21526);
   graph->SetPoint(2,-58.8813,2.97908);
   graph->SetPoint(3,-38.8813,2.75666);
   graph->SetPoint(4,-18.8813,2.55267);
   graph->SetPoint(5,1.11871,2.37101);
   graph->SetPoint(6,21.1187,2.21412);
   graph->SetPoint(7,41.1187,2.08122);
   graph->SetPoint(8,61.1187,1.97256);
   graph->SetPoint(9,81.1187,1.8849);
   graph->SetPoint(10,101.119,1.81844);
   graph->SetPoint(11,121.119,1.76239);
   graph->SetPoint(12,141.119,1.71311);
   graph->SetPoint(13,161.119,1.66384);
   graph->SetPoint(14,181.119,1.63018);
   graph->SetPoint(15,201.119,1.61402);
   graph->SetPoint(16,221.119,1.61476);
   graph->SetPoint(17,241.119,1.63275);
   graph->SetPoint(18,261.119,1.66761);
   graph->SetPoint(19,281.119,1.6729);
   graph->SetPoint(20,301.119,1.68236);
   graph->SetPoint(21,321.119,1.70814);
   graph->SetPoint(22,341.119,1.74968);
   graph->SetPoint(23,361.119,1.80561);
   graph->SetPoint(24,381.119,1.87483);
   graph->SetPoint(25,401.119,1.95604);
   graph->SetPoint(26,421.119,2.0358);
   graph->SetPoint(27,441.119,2.11882);
   graph->SetPoint(28,461.119,2.21004);
   graph->SetPoint(29,481.119,2.31776);
   graph->SetPoint(30,501.119,2.44358);
   graph->SetPoint(31,521.119,2.58928);
   graph->SetPoint(32,541.119,2.73552);
   graph->SetPoint(33,561.119,2.85484);
   graph->SetPoint(34,581.119,3.00106);
   graph->SetPoint(35,601.119,3.16944);
   graph->SetPoint(36,621.119,3.35882);
   graph->SetPoint(37,641.119,3.56548);
   graph->SetPoint(38,661.119,3.78551);
   graph->SetPoint(39,681.119,4.01585);
   graph->SetPoint(40,701.119,4.25408);
   graph->SetPoint(41,721.119,4.50563);
   graph->SetPoint(42,741.119,4.76187);
   graph->SetPoint(43,761.119,5.02473);
   graph->SetPoint(44,781.119,5.2944);
   graph->SetPoint(45,801.119,5.56693);
   graph->SetPoint(46,821.119,5.83477);
   graph->SetPoint(47,841.119,6.12019);
   graph->SetPoint(48,861.119,6.39936);
   graph->SetPoint(49,881.119,6.68385);
   graph->SetPoint(50,901.119,6.96048);
   graph->SetPoint(51,921.119,7.25887);
   graph->SetPoint(52,941.119,7.54958);
   graph->SetPoint(53,961.119,7.84903);
   graph->SetPoint(54,981.119,8.12911);
   graph->Draw("c");
   
   TH1F *hh = new TH1F("hh","hh",40,250,290);
   hh->SetBinContent(1,15);
   hh->SetBinContent(2,15);
   hh->SetBinContent(3,15);
   hh->SetBinContent(4,15);
   hh->SetBinContent(5,15);
   hh->SetBinContent(6,15);
   hh->SetBinContent(7,15);
   hh->SetBinContent(8,15);
   hh->SetBinContent(9,15);
   hh->SetBinContent(10,15);
   hh->SetBinContent(11,15);
   hh->SetBinContent(12,15);
   hh->SetBinContent(13,15);
   hh->SetBinContent(14,15);
   hh->SetBinContent(15,15);
   hh->SetBinContent(16,15);
   hh->SetBinContent(17,15);
   hh->SetBinContent(18,15);
   hh->SetBinContent(19,15);
   hh->SetBinContent(20,15);
   hh->SetBinContent(21,15);
   hh->SetBinContent(22,15);
   hh->SetBinContent(23,15);
   hh->SetBinContent(24,15);
   hh->SetBinContent(25,15);
   hh->SetBinContent(26,15);
   hh->SetBinContent(27,15);
   hh->SetBinContent(28,15);
   hh->SetBinContent(29,15);
   hh->SetBinContent(30,15);
   hh->SetBinContent(31,15);
   hh->SetBinContent(32,15);
   hh->SetBinContent(33,15);
   hh->SetBinContent(34,15);
   hh->SetBinContent(35,15);
   hh->SetBinContent(36,15);
   hh->SetBinContent(37,15);
   hh->SetBinContent(38,15);
   hh->SetBinContent(39,15);
   hh->SetBinContent(40,15);
   hh->SetEntries(40);
   hh->SetStats(0);

   ci = TColor::GetColor("#999999");
   hh->SetFillColor(ci);
   hh->SetFillStyle(3001);

   ci = TColor::GetColor("#999999");
   hh->SetLineColor(ci);
   hh->SetLineStyle(2);
   hh->SetLineWidth(3);
   hh->SetMarkerStyle(20);
   hh->SetMarkerSize(1.2);
   hh->GetXaxis()->SetNdivisions(505);
   hh->GetXaxis()->SetLabelFont(132);
   hh->GetXaxis()->SetLabelOffset(0.007);
   hh->GetXaxis()->SetLabelSize(0.0342);
   hh->GetXaxis()->SetTitleFont(132);
   hh->GetYaxis()->SetLabelFont(132);
   hh->GetYaxis()->SetLabelOffset(0.006);
   hh->GetYaxis()->SetLabelSize(0.0342);
   hh->GetYaxis()->SetTitleOffset(1.15);
   hh->GetYaxis()->SetTitleFont(132);
   hh->GetZaxis()->SetLabelFont(132);
   hh->GetZaxis()->SetLabelSize(0.0342);
   hh->GetZaxis()->SetTitleFont(132);
   hh->Draw("histosame");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","Biased Resolution - Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph1","Biased Resolution - Simulation","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph3","Predicted Pointing Resolution","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hh","DUT region","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/MakePointingResPlots/pointRes_13532_Y.C <==
{
//=========Macro generated from canvas: cc/cc
//=========  (Mon Feb 18 16:28:25 2019) by ROOT version5.34/38
   TCanvas *cc = new TCanvas("cc", "cc",1970,37,650,996);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-324.6404,-0.3063993,1106.685,8.912553);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetGridx();
   cc->SetGridy();
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.12);
   cc->SetRightMargin(0.05);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.13);
   cc->SetFrameFillStyle(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraph *graph = new TGraph(110);
   graph->SetName("Graph");
   graph->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,2.89395);
   graph->SetPoint(1,-78.8813,2.64793);
   graph->SetPoint(2,-58.8813,2.41238);
   graph->SetPoint(3,-38.8813,2.19121);
   graph->SetPoint(4,-18.8813,1.98854);
   graph->SetPoint(5,1.11871,1.81155);
   graph->SetPoint(6,21.1187,1.66082);
   graph->SetPoint(7,41.1187,1.53872);
   graph->SetPoint(8,61.1187,1.44752);
   graph->SetPoint(9,81.1187,1.38167);
   graph->SetPoint(10,101.119,1.3412);
   graph->SetPoint(11,121.119,1.31048);
   graph->SetPoint(12,141.119,1.28482);
   graph->SetPoint(13,161.119,1.2536);
   graph->SetPoint(14,181.119,1.23723);
   graph->SetPoint(15,201.119,1.23568);
   graph->SetPoint(16,221.119,1.24972);
   graph->SetPoint(17,241.119,1.27838);
   graph->SetPoint(18,261.119,1.3209);
   graph->SetPoint(19,281.119,1.3198);
   graph->SetPoint(20,301.119,1.31839);
   graph->SetPoint(21,321.119,1.33125);
   graph->SetPoint(22,341.119,1.35779);
   graph->SetPoint(23,361.119,1.39741);
   graph->SetPoint(24,381.119,1.44909);
   graph->SetPoint(25,401.119,1.51162);
   graph->SetPoint(26,421.119,1.57003);
   graph->SetPoint(27,441.119,1.63165);
   graph->SetPoint(28,461.119,1.70164);
   graph->SetPoint(29,481.119,1.79179);
   graph->SetPoint(30,501.119,1.90217);
   graph->SetPoint(31,521.119,2.03512);
   graph->SetPoint(32,541.119,2.16477);
   graph->SetPoint(33,561.119,2.25277);
   graph->SetPoint(34,581.119,2.37352);
   graph->SetPoint(35,601.119,2.52272);
   graph->SetPoint(36,621.119,2.69594);
   graph->SetPoint(37,641.119,2.88854);
   graph->SetPoint(38,661.119,3.0967);
   graph->SetPoint(39,681.119,3.31787);
   graph->SetPoint(40,701.119,3.54955);
   graph->SetPoint(41,721.119,3.78943);
   graph->SetPoint(42,741.119,4.03695);
   graph->SetPoint(43,761.119,4.28936);
   graph->SetPoint(44,781.119,4.54751);
   graph->SetPoint(45,801.119,4.80628);
   graph->SetPoint(46,821.119,5.06709);
   graph->SetPoint(47,841.119,5.33282);
   graph->SetPoint(48,861.119,5.607);
   graph->SetPoint(49,881.119,5.87914);
   graph->SetPoint(50,901.119,6.14884);
   graph->SetPoint(51,921.119,6.42494);
   graph->SetPoint(52,941.119,6.70429);
   graph->SetPoint(53,961.119,6.97365);
   graph->SetPoint(54,981.119,7.24164);
   graph->SetPoint(55,981.119,8.10799);
   graph->SetPoint(56,961.119,7.81222);
   graph->SetPoint(57,941.119,7.51721);
   graph->SetPoint(58,921.119,7.2315);
   graph->SetPoint(59,901.119,6.94869);
   graph->SetPoint(60,881.119,6.66575);
   graph->SetPoint(61,861.119,6.37938);
   graph->SetPoint(62,841.119,6.09714);
   graph->SetPoint(63,821.119,5.82851);
   graph->SetPoint(64,801.119,5.55721);
   graph->SetPoint(65,781.119,5.28956);
   graph->SetPoint(66,761.119,5.02357);
   graph->SetPoint(67,741.119,4.76226);
   graph->SetPoint(68,721.119,4.50996);
   graph->SetPoint(69,701.119,4.25865);
   graph->SetPoint(70,681.119,4.01626);
   graph->SetPoint(71,661.119,3.78483);
   graph->SetPoint(72,641.119,3.56454);
   graph->SetPoint(73,621.119,3.35859);
   graph->SetPoint(74,601.119,3.16893);
   graph->SetPoint(75,581.119,2.99867);
   graph->SetPoint(76,561.119,2.85234);
   graph->SetPoint(77,541.119,2.73256);
   graph->SetPoint(78,521.119,2.58315);
   graph->SetPoint(79,501.119,2.43446);
   graph->SetPoint(80,481.119,2.30472);
   graph->SetPoint(81,461.119,2.19301);
   graph->SetPoint(82,441.119,2.09876);
   graph->SetPoint(83,421.119,2.01228);
   graph->SetPoint(84,401.119,1.93095);
   graph->SetPoint(85,381.119,1.84845);
   graph->SetPoint(86,361.119,1.77854);
   graph->SetPoint(87,341.119,1.72171);
   graph->SetPoint(88,321.119,1.67963);
   graph->SetPoint(89,301.119,1.65324);
   graph->SetPoint(90,281.119,1.64365);
   graph->SetPoint(91,261.119,1.63872);
   graph->SetPoint(92,241.119,1.6038);
   graph->SetPoint(93,221.119,1.58576);
   graph->SetPoint(94,201.119,1.58547);
   graph->SetPoint(95,181.119,1.60252);
   graph->SetPoint(96,161.119,1.63652);
   graph->SetPoint(97,141.119,1.68605);
   graph->SetPoint(98,121.119,1.73712);
   graph->SetPoint(99,101.119,1.7943);
   graph->SetPoint(100,81.1187,1.86279);
   graph->SetPoint(101,61.1187,1.95295);
   graph->SetPoint(102,41.1187,2.06462);
   graph->SetPoint(103,21.1187,2.20126);
   graph->SetPoint(104,1.11871,2.3621);
   graph->SetPoint(105,-18.8813,2.54635);
   graph->SetPoint(106,-38.8813,2.75322);
   graph->SetPoint(107,-58.8813,2.97798);
   graph->SetPoint(108,-78.8813,3.21686);
   graph->SetPoint(109,-98.8813,3.46631);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",110,-206.8813,1089.119);
   Graph_Graph1->SetMinimum(0.548449);
   Graph_Graph1->SetMaximum(8.795221);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetFillStyle(0);
   Graph_Graph1->SetLineWidth(3);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"f");
   
   TGraphErrors *gre = new TGraphErrors(8);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.81215);
   gre->SetPointError(0,0,0.112486);
   gre->SetPoint(1,51.3,2.4828);
   gre->SetPointError(1,0,0.099312);
   gre->SetPoint(2,94.9,2.68133);
   gre->SetPointError(2,0,0.1072532);
   gre->SetPoint(3,131.9,2.77699);
   gre->SetPointError(3,0,0.1110796);
   gre->SetPoint(4,410.9,3.04042);
   gre->SetPointError(4,0,0.1216168);
   gre->SetPoint(5,447.5,3.33588);
   gre->SetPointError(5,0,0.1334352);
   gre->SetPoint(6,493.6,3.4171);
   gre->SetPointError(6,0,0.136684);
   gre->SetPoint(7,535.7,3.22923);
   gre->SetPointError(7,0,0.1291692);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0,589.159);
   Graph_Graph1->SetMinimum(2.266458);
   Graph_Graph1->SetMaximum(3.670814);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetFillStyle(0);
   Graph_Graph1->SetLineWidth(3);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"p");
   
   gre = new TGraphErrors(8);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.81215);
   gre->SetPointError(0,0,0.112486);
   gre->SetPoint(1,51.3,2.4828);
   gre->SetPointError(1,0,0.099312);
   gre->SetPoint(2,94.9,2.68133);
   gre->SetPointError(2,0,0.1072532);
   gre->SetPoint(3,131.9,2.77699);
   gre->SetPointError(3,0,0.1110796);
   gre->SetPoint(4,410.9,3.04042);
   gre->SetPointError(4,0,0.1216168);
   gre->SetPoint(5,447.5,3.33588);
   gre->SetPointError(5,0,0.1334352);
   gre->SetPoint(6,493.6,3.4171);
   gre->SetPointError(6,0,0.136684);
   gre->SetPoint(7,535.7,3.22923);
   gre->SetPointError(7,0,0.1291692);
   
   TH1F *Graph_Graph_Graph12 = new TH1F("Graph_Graph_Graph12","Graph",100,0,589.159);
   Graph_Graph_Graph12->SetMinimum(2.266458);
   Graph_Graph_Graph12->SetMaximum(3.670814);
   Graph_Graph_Graph12->SetDirectory(0);
   Graph_Graph_Graph12->SetStats(0);
   Graph_Graph_Graph12->SetFillStyle(0);
   Graph_Graph_Graph12->SetLineWidth(3);
   Graph_Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph_Graph12->SetMarkerSize(1.2);
   Graph_Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph12->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph12->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph12->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph12->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph12->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph12->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph12->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph12);
   
   multigraph->Add(gre,"p");
   
   graph = new TGraph(8);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#339933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);

   ci = TColor::GetColor("#339933");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.11,3.27451);
   graph->SetPoint(1,51.3,2.69324);
   graph->SetPoint(2,94.9,2.81809);
   graph->SetPoint(3,131.9,2.90113);
   graph->SetPoint(4,410.9,2.90863);
   graph->SetPoint(5,447.5,3.53928);
   graph->SetPoint(6,493.6,3.80875);
   graph->SetPoint(7,535.7,3.86638);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,589.159);
   Graph_Graph2->SetMinimum(2.575926);
   Graph_Graph2->SetMaximum(3.983694);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetFillStyle(0);
   Graph_Graph2->SetLineWidth(3);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   multigraph->Add(graph,"p");
   
   gre = new TGraphErrors(8);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.81215);
   gre->SetPointError(0,0,0.112486);
   gre->SetPoint(1,51.3,2.4828);
   gre->SetPointError(1,0,0.099312);
   gre->SetPoint(2,94.9,2.68133);
   gre->SetPointError(2,0,0.1072532);
   gre->SetPoint(3,131.9,2.77699);
   gre->SetPointError(3,0,0.1110796);
   gre->SetPoint(4,410.9,3.04042);
   gre->SetPointError(4,0,0.1216168);
   gre->SetPoint(5,447.5,3.33588);
   gre->SetPointError(5,0,0.1334352);
   gre->SetPoint(6,493.6,3.4171);
   gre->SetPointError(6,0,0.136684);
   gre->SetPoint(7,535.7,3.22923);
   gre->SetPointError(7,0,0.1291692);
   
   TH1F *Graph_Graph_Graph_Graph123 = new TH1F("Graph_Graph_Graph_Graph123","Graph",100,0,589.159);
   Graph_Graph_Graph_Graph123->SetMinimum(2.266458);
   Graph_Graph_Graph_Graph123->SetMaximum(3.670814);
   Graph_Graph_Graph_Graph123->SetDirectory(0);
   Graph_Graph_Graph_Graph123->SetStats(0);
   Graph_Graph_Graph_Graph123->SetFillStyle(0);
   Graph_Graph_Graph_Graph123->SetLineWidth(3);
   Graph_Graph_Graph_Graph123->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph123->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph123->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph_Graph123->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph123->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph123->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph123->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph123);
   
   multigraph->Add(gre,"p");
   multigraph->Draw("same");
   multigraph->GetXaxis()->SetTitle("z [mm]");
   multigraph->GetXaxis()->SetRange(6,95);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.007);
   multigraph->GetXaxis()->SetLabelSize(0.0342);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#sigma_{y} [#mum]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.006);
   multigraph->GetYaxis()->SetLabelSize(0.0342);
   multigraph->GetYaxis()->SetTitleOffset(1.15);
   multigraph->GetYaxis()->SetTitleFont(132);
   TBox *box = new TBox(-8.89,2.77451,11.11,3.77451);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(41.3,2.19324,61.3,3.19324);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(84.9,2.31809,104.9,3.31809);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(121.9,2.40113,141.9,3.40113);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(400.9,2.40863,420.9,3.40863);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(437.5,3.03928,457.5,4.03928);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(483.6,3.30875,503.6,4.30875);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(525.7,3.36638,545.7,4.36638);

   ci = TColor::GetColor("#99ff99");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#99ff99");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   gre = new TGraphErrors(8);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3300");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff3300");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.11,2.81215);
   gre->SetPointError(0,0,0.112486);
   gre->SetPoint(1,51.3,2.4828);
   gre->SetPointError(1,0,0.099312);
   gre->SetPoint(2,94.9,2.68133);
   gre->SetPointError(2,0,0.1072532);
   gre->SetPoint(3,131.9,2.77699);
   gre->SetPointError(3,0,0.1110796);
   gre->SetPoint(4,410.9,3.04042);
   gre->SetPointError(4,0,0.1216168);
   gre->SetPoint(5,447.5,3.33588);
   gre->SetPointError(5,0,0.1334352);
   gre->SetPoint(6,493.6,3.4171);
   gre->SetPointError(6,0,0.136684);
   gre->SetPoint(7,535.7,3.22923);
   gre->SetPointError(7,0,0.1291692);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1234 = new TH1F("Graph_Graph_Graph_Graph_Graph1234","Graph",100,0,589.159);
   Graph_Graph_Graph_Graph_Graph1234->SetMinimum(2.266458);
   Graph_Graph_Graph_Graph_Graph1234->SetMaximum(3.670814);
   Graph_Graph_Graph_Graph_Graph1234->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1234->SetStats(0);
   Graph_Graph_Graph_Graph_Graph1234->SetFillStyle(0);
   Graph_Graph_Graph_Graph_Graph1234->SetLineWidth(3);
   Graph_Graph_Graph_Graph_Graph1234->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph1234->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph_Graph1234->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph_Graph_Graph1234->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph1234->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph_Graph1234->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1234);
   
   gre->Draw("p");
   
   graph = new TGraph(8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#339933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);

   ci = TColor::GetColor("#339933");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.11,3.27451);
   graph->SetPoint(1,51.3,2.69324);
   graph->SetPoint(2,94.9,2.81809);
   graph->SetPoint(3,131.9,2.90113);
   graph->SetPoint(4,410.9,2.90863);
   graph->SetPoint(5,447.5,3.53928);
   graph->SetPoint(6,493.6,3.80875);
   graph->SetPoint(7,535.7,3.86638);
   
   TH1F *Graph_Graph_Graph23 = new TH1F("Graph_Graph_Graph23","Graph",100,0,589.159);
   Graph_Graph_Graph23->SetMinimum(2.575926);
   Graph_Graph_Graph23->SetMaximum(3.983694);
   Graph_Graph_Graph23->SetDirectory(0);
   Graph_Graph_Graph23->SetStats(0);
   Graph_Graph_Graph23->SetFillStyle(0);
   Graph_Graph_Graph23->SetLineWidth(3);
   Graph_Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph_Graph23->SetMarkerSize(1.2);
   Graph_Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph23->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph23->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph23->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph23->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph23->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph23->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph23);
   
   graph->Draw("p");
   
   graph = new TGraph(110);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,2.89395);
   graph->SetPoint(1,-78.8813,2.64793);
   graph->SetPoint(2,-58.8813,2.41238);
   graph->SetPoint(3,-38.8813,2.19121);
   graph->SetPoint(4,-18.8813,1.98854);
   graph->SetPoint(5,1.11871,1.81155);
   graph->SetPoint(6,21.1187,1.66082);
   graph->SetPoint(7,41.1187,1.53872);
   graph->SetPoint(8,61.1187,1.44752);
   graph->SetPoint(9,81.1187,1.38167);
   graph->SetPoint(10,101.119,1.3412);
   graph->SetPoint(11,121.119,1.31048);
   graph->SetPoint(12,141.119,1.28482);
   graph->SetPoint(13,161.119,1.2536);
   graph->SetPoint(14,181.119,1.23723);
   graph->SetPoint(15,201.119,1.23568);
   graph->SetPoint(16,221.119,1.24972);
   graph->SetPoint(17,241.119,1.27838);
   graph->SetPoint(18,261.119,1.3209);
   graph->SetPoint(19,281.119,1.3198);
   graph->SetPoint(20,301.119,1.31839);
   graph->SetPoint(21,321.119,1.33125);
   graph->SetPoint(22,341.119,1.35779);
   graph->SetPoint(23,361.119,1.39741);
   graph->SetPoint(24,381.119,1.44909);
   graph->SetPoint(25,401.119,1.51162);
   graph->SetPoint(26,421.119,1.57003);
   graph->SetPoint(27,441.119,1.63165);
   graph->SetPoint(28,461.119,1.70164);
   graph->SetPoint(29,481.119,1.79179);
   graph->SetPoint(30,501.119,1.90217);
   graph->SetPoint(31,521.119,2.03512);
   graph->SetPoint(32,541.119,2.16477);
   graph->SetPoint(33,561.119,2.25277);
   graph->SetPoint(34,581.119,2.37352);
   graph->SetPoint(35,601.119,2.52272);
   graph->SetPoint(36,621.119,2.69594);
   graph->SetPoint(37,641.119,2.88854);
   graph->SetPoint(38,661.119,3.0967);
   graph->SetPoint(39,681.119,3.31787);
   graph->SetPoint(40,701.119,3.54955);
   graph->SetPoint(41,721.119,3.78943);
   graph->SetPoint(42,741.119,4.03695);
   graph->SetPoint(43,761.119,4.28936);
   graph->SetPoint(44,781.119,4.54751);
   graph->SetPoint(45,801.119,4.80628);
   graph->SetPoint(46,821.119,5.06709);
   graph->SetPoint(47,841.119,5.33282);
   graph->SetPoint(48,861.119,5.607);
   graph->SetPoint(49,881.119,5.87914);
   graph->SetPoint(50,901.119,6.14884);
   graph->SetPoint(51,921.119,6.42494);
   graph->SetPoint(52,941.119,6.70429);
   graph->SetPoint(53,961.119,6.97365);
   graph->SetPoint(54,981.119,7.24164);
   graph->SetPoint(55,981.119,8.10799);
   graph->SetPoint(56,961.119,7.81222);
   graph->SetPoint(57,941.119,7.51721);
   graph->SetPoint(58,921.119,7.2315);
   graph->SetPoint(59,901.119,6.94869);
   graph->SetPoint(60,881.119,6.66575);
   graph->SetPoint(61,861.119,6.37938);
   graph->SetPoint(62,841.119,6.09714);
   graph->SetPoint(63,821.119,5.82851);
   graph->SetPoint(64,801.119,5.55721);
   graph->SetPoint(65,781.119,5.28956);
   graph->SetPoint(66,761.119,5.02357);
   graph->SetPoint(67,741.119,4.76226);
   graph->SetPoint(68,721.119,4.50996);
   graph->SetPoint(69,701.119,4.25865);
   graph->SetPoint(70,681.119,4.01626);
   graph->SetPoint(71,661.119,3.78483);
   graph->SetPoint(72,641.119,3.56454);
   graph->SetPoint(73,621.119,3.35859);
   graph->SetPoint(74,601.119,3.16893);
   graph->SetPoint(75,581.119,2.99867);
   graph->SetPoint(76,561.119,2.85234);
   graph->SetPoint(77,541.119,2.73256);
   graph->SetPoint(78,521.119,2.58315);
   graph->SetPoint(79,501.119,2.43446);
   graph->SetPoint(80,481.119,2.30472);
   graph->SetPoint(81,461.119,2.19301);
   graph->SetPoint(82,441.119,2.09876);
   graph->SetPoint(83,421.119,2.01228);
   graph->SetPoint(84,401.119,1.93095);
   graph->SetPoint(85,381.119,1.84845);
   graph->SetPoint(86,361.119,1.77854);
   graph->SetPoint(87,341.119,1.72171);
   graph->SetPoint(88,321.119,1.67963);
   graph->SetPoint(89,301.119,1.65324);
   graph->SetPoint(90,281.119,1.64365);
   graph->SetPoint(91,261.119,1.63872);
   graph->SetPoint(92,241.119,1.6038);
   graph->SetPoint(93,221.119,1.58576);
   graph->SetPoint(94,201.119,1.58547);
   graph->SetPoint(95,181.119,1.60252);
   graph->SetPoint(96,161.119,1.63652);
   graph->SetPoint(97,141.119,1.68605);
   graph->SetPoint(98,121.119,1.73712);
   graph->SetPoint(99,101.119,1.7943);
   graph->SetPoint(100,81.1187,1.86279);
   graph->SetPoint(101,61.1187,1.95295);
   graph->SetPoint(102,41.1187,2.06462);
   graph->SetPoint(103,21.1187,2.20126);
   graph->SetPoint(104,1.11871,2.3621);
   graph->SetPoint(105,-18.8813,2.54635);
   graph->SetPoint(106,-38.8813,2.75322);
   graph->SetPoint(107,-58.8813,2.97798);
   graph->SetPoint(108,-78.8813,3.21686);
   graph->SetPoint(109,-98.8813,3.46631);
   
   TH1F *Graph_Graph_Graph14 = new TH1F("Graph_Graph_Graph14","Graph",110,-206.8813,1089.119);
   Graph_Graph_Graph14->SetMinimum(0.548449);
   Graph_Graph_Graph14->SetMaximum(8.795221);
   Graph_Graph_Graph14->SetDirectory(0);
   Graph_Graph_Graph14->SetStats(0);
   Graph_Graph_Graph14->SetFillStyle(0);
   Graph_Graph_Graph14->SetLineWidth(3);
   Graph_Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph_Graph14->SetMarkerSize(1.2);
   Graph_Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph14->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph14->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph14->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph14->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph14->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph14->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph14->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph14);
   
   graph->Draw("");
   
   graph = new TGraph(55);
   graph->SetName("Graph3");
   graph->SetTitle("zero/13532_wed_afternoon_PointingErrors.txt");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#3399ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,3.17306);
   graph->SetPoint(1,-78.8813,2.92625);
   graph->SetPoint(2,-58.8813,2.68934);
   graph->SetPoint(3,-38.8813,2.46746);
   graph->SetPoint(4,-18.8813,2.26431);
   graph->SetPoint(5,1.11871,2.08509);
   graph->SetPoint(6,21.1187,1.93041);
   graph->SetPoint(7,41.1187,1.80171);
   graph->SetPoint(8,61.1187,1.70057);
   graph->SetPoint(9,81.1187,1.6226);
   graph->SetPoint(10,101.119,1.56774);
   graph->SetPoint(11,121.119,1.52319);
   graph->SetPoint(12,141.119,1.48484);
   graph->SetPoint(13,161.119,1.44389);
   graph->SetPoint(14,181.119,1.41844);
   graph->SetPoint(15,201.119,1.40902);
   graph->SetPoint(16,221.119,1.41593);
   graph->SetPoint(17,241.119,1.43879);
   graph->SetPoint(18,261.119,1.47698);
   graph->SetPoint(19,281.119,1.47954);
   graph->SetPoint(20,301.119,1.48344);
   graph->SetPoint(21,321.119,1.50342);
   graph->SetPoint(22,341.119,1.53786);
   graph->SetPoint(23,361.119,1.58652);
   graph->SetPoint(24,381.119,1.64788);
   graph->SetPoint(25,401.119,1.72049);
   graph->SetPoint(26,421.119,1.7908);
   graph->SetPoint(27,441.119,1.86506);
   graph->SetPoint(28,461.119,1.94747);
   graph->SetPoint(29,481.119,2.0485);
   graph->SetPoint(30,501.119,2.16831);
   graph->SetPoint(31,521.119,2.30878);
   graph->SetPoint(32,541.119,2.44755);
   graph->SetPoint(33,561.119,2.55116);
   graph->SetPoint(34,581.119,2.68458);
   graph->SetPoint(35,601.119,2.84333);
   graph->SetPoint(36,621.119,3.02417);
   graph->SetPoint(37,641.119,3.22351);
   graph->SetPoint(38,661.119,3.43652);
   graph->SetPoint(39,681.119,3.66245);
   graph->SetPoint(40,701.119,3.89917);
   graph->SetPoint(41,721.119,4.14428);
   graph->SetPoint(42,741.119,4.39667);
   graph->SetPoint(43,761.119,4.65472);
   graph->SetPoint(44,781.119,4.91688);
   graph->SetPoint(45,801.119,5.18471);
   graph->SetPoint(46,821.119,5.45569);
   graph->SetPoint(47,841.119,5.72647);
   graph->SetPoint(48,861.119,5.99996);
   graph->SetPoint(49,881.119,6.27614);
   graph->SetPoint(50,901.119,6.55702);
   graph->SetPoint(51,921.119,6.83468);
   graph->SetPoint(52,941.119,7.10994);
   graph->SetPoint(53,961.119,7.40114);
   graph->SetPoint(54,981.119,7.68345);
   graph->Draw("c");
   
   TH1F *hh = new TH1F("hh","hh",40,250,290);
   hh->SetBinContent(1,15);
   hh->SetBinContent(2,15);
   hh->SetBinContent(3,15);
   hh->SetBinContent(4,15);
   hh->SetBinContent(5,15);
   hh->SetBinContent(6,15);
   hh->SetBinContent(7,15);
   hh->SetBinContent(8,15);
   hh->SetBinContent(9,15);
   hh->SetBinContent(10,15);
   hh->SetBinContent(11,15);
   hh->SetBinContent(12,15);
   hh->SetBinContent(13,15);
   hh->SetBinContent(14,15);
   hh->SetBinContent(15,15);
   hh->SetBinContent(16,15);
   hh->SetBinContent(17,15);
   hh->SetBinContent(18,15);
   hh->SetBinContent(19,15);
   hh->SetBinContent(20,15);
   hh->SetBinContent(21,15);
   hh->SetBinContent(22,15);
   hh->SetBinContent(23,15);
   hh->SetBinContent(24,15);
   hh->SetBinContent(25,15);
   hh->SetBinContent(26,15);
   hh->SetBinContent(27,15);
   hh->SetBinContent(28,15);
   hh->SetBinContent(29,15);
   hh->SetBinContent(30,15);
   hh->SetBinContent(31,15);
   hh->SetBinContent(32,15);
   hh->SetBinContent(33,15);
   hh->SetBinContent(34,15);
   hh->SetBinContent(35,15);
   hh->SetBinContent(36,15);
   hh->SetBinContent(37,15);
   hh->SetBinContent(38,15);
   hh->SetBinContent(39,15);
   hh->SetBinContent(40,15);
   hh->SetEntries(40);
   hh->SetStats(0);

   ci = TColor::GetColor("#999999");
   hh->SetFillColor(ci);
   hh->SetFillStyle(3001);

   ci = TColor::GetColor("#999999");
   hh->SetLineColor(ci);
   hh->SetLineStyle(2);
   hh->SetLineWidth(3);
   hh->SetMarkerStyle(20);
   hh->SetMarkerSize(1.2);
   hh->GetXaxis()->SetNdivisions(505);
   hh->GetXaxis()->SetLabelFont(132);
   hh->GetXaxis()->SetLabelOffset(0.007);
   hh->GetXaxis()->SetLabelSize(0.0342);
   hh->GetXaxis()->SetTitleFont(132);
   hh->GetYaxis()->SetLabelFont(132);
   hh->GetYaxis()->SetLabelOffset(0.006);
   hh->GetYaxis()->SetLabelSize(0.0342);
   hh->GetYaxis()->SetTitleOffset(1.15);
   hh->GetYaxis()->SetTitleFont(132);
   hh->GetZaxis()->SetLabelFont(132);
   hh->GetZaxis()->SetLabelSize(0.0342);
   hh->GetZaxis()->SetTitleFont(132);
   hh->Draw("histosame");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","Biased Resolution - Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph1","Biased Resolution - Simulation","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph3","Predicted Pointing Resolution","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hh","DUT region","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   graph = new TGraph(110);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,2.89395);
   graph->SetPoint(1,-78.8813,2.64793);
   graph->SetPoint(2,-58.8813,2.41238);
   graph->SetPoint(3,-38.8813,2.19121);
   graph->SetPoint(4,-18.8813,1.98854);
   graph->SetPoint(5,1.11871,1.81155);
   graph->SetPoint(6,21.1187,1.66082);
   graph->SetPoint(7,41.1187,1.53872);
   graph->SetPoint(8,61.1187,1.44752);
   graph->SetPoint(9,81.1187,1.38167);
   graph->SetPoint(10,101.119,1.3412);
   graph->SetPoint(11,121.119,1.31048);
   graph->SetPoint(12,141.119,1.28482);
   graph->SetPoint(13,161.119,1.2536);
   graph->SetPoint(14,181.119,1.23723);
   graph->SetPoint(15,201.119,1.23568);
   graph->SetPoint(16,221.119,1.24972);
   graph->SetPoint(17,241.119,1.27838);
   graph->SetPoint(18,261.119,1.3209);
   graph->SetPoint(19,281.119,1.3198);
   graph->SetPoint(20,301.119,1.31839);
   graph->SetPoint(21,321.119,1.33125);
   graph->SetPoint(22,341.119,1.35779);
   graph->SetPoint(23,361.119,1.39741);
   graph->SetPoint(24,381.119,1.44909);
   graph->SetPoint(25,401.119,1.51162);
   graph->SetPoint(26,421.119,1.57003);
   graph->SetPoint(27,441.119,1.63165);
   graph->SetPoint(28,461.119,1.70164);
   graph->SetPoint(29,481.119,1.79179);
   graph->SetPoint(30,501.119,1.90217);
   graph->SetPoint(31,521.119,2.03512);
   graph->SetPoint(32,541.119,2.16477);
   graph->SetPoint(33,561.119,2.25277);
   graph->SetPoint(34,581.119,2.37352);
   graph->SetPoint(35,601.119,2.52272);
   graph->SetPoint(36,621.119,2.69594);
   graph->SetPoint(37,641.119,2.88854);
   graph->SetPoint(38,661.119,3.0967);
   graph->SetPoint(39,681.119,3.31787);
   graph->SetPoint(40,701.119,3.54955);
   graph->SetPoint(41,721.119,3.78943);
   graph->SetPoint(42,741.119,4.03695);
   graph->SetPoint(43,761.119,4.28936);
   graph->SetPoint(44,781.119,4.54751);
   graph->SetPoint(45,801.119,4.80628);
   graph->SetPoint(46,821.119,5.06709);
   graph->SetPoint(47,841.119,5.33282);
   graph->SetPoint(48,861.119,5.607);
   graph->SetPoint(49,881.119,5.87914);
   graph->SetPoint(50,901.119,6.14884);
   graph->SetPoint(51,921.119,6.42494);
   graph->SetPoint(52,941.119,6.70429);
   graph->SetPoint(53,961.119,6.97365);
   graph->SetPoint(54,981.119,7.24164);
   graph->SetPoint(55,981.119,8.10799);
   graph->SetPoint(56,961.119,7.81222);
   graph->SetPoint(57,941.119,7.51721);
   graph->SetPoint(58,921.119,7.2315);
   graph->SetPoint(59,901.119,6.94869);
   graph->SetPoint(60,881.119,6.66575);
   graph->SetPoint(61,861.119,6.37938);
   graph->SetPoint(62,841.119,6.09714);
   graph->SetPoint(63,821.119,5.82851);
   graph->SetPoint(64,801.119,5.55721);
   graph->SetPoint(65,781.119,5.28956);
   graph->SetPoint(66,761.119,5.02357);
   graph->SetPoint(67,741.119,4.76226);
   graph->SetPoint(68,721.119,4.50996);
   graph->SetPoint(69,701.119,4.25865);
   graph->SetPoint(70,681.119,4.01626);
   graph->SetPoint(71,661.119,3.78483);
   graph->SetPoint(72,641.119,3.56454);
   graph->SetPoint(73,621.119,3.35859);
   graph->SetPoint(74,601.119,3.16893);
   graph->SetPoint(75,581.119,2.99867);
   graph->SetPoint(76,561.119,2.85234);
   graph->SetPoint(77,541.119,2.73256);
   graph->SetPoint(78,521.119,2.58315);
   graph->SetPoint(79,501.119,2.43446);
   graph->SetPoint(80,481.119,2.30472);
   graph->SetPoint(81,461.119,2.19301);
   graph->SetPoint(82,441.119,2.09876);
   graph->SetPoint(83,421.119,2.01228);
   graph->SetPoint(84,401.119,1.93095);
   graph->SetPoint(85,381.119,1.84845);
   graph->SetPoint(86,361.119,1.77854);
   graph->SetPoint(87,341.119,1.72171);
   graph->SetPoint(88,321.119,1.67963);
   graph->SetPoint(89,301.119,1.65324);
   graph->SetPoint(90,281.119,1.64365);
   graph->SetPoint(91,261.119,1.63872);
   graph->SetPoint(92,241.119,1.6038);
   graph->SetPoint(93,221.119,1.58576);
   graph->SetPoint(94,201.119,1.58547);
   graph->SetPoint(95,181.119,1.60252);
   graph->SetPoint(96,161.119,1.63652);
   graph->SetPoint(97,141.119,1.68605);
   graph->SetPoint(98,121.119,1.73712);
   graph->SetPoint(99,101.119,1.7943);
   graph->SetPoint(100,81.1187,1.86279);
   graph->SetPoint(101,61.1187,1.95295);
   graph->SetPoint(102,41.1187,2.06462);
   graph->SetPoint(103,21.1187,2.20126);
   graph->SetPoint(104,1.11871,2.3621);
   graph->SetPoint(105,-18.8813,2.54635);
   graph->SetPoint(106,-38.8813,2.75322);
   graph->SetPoint(107,-58.8813,2.97798);
   graph->SetPoint(108,-78.8813,3.21686);
   graph->SetPoint(109,-98.8813,3.46631);
   
   TH1F *Graph_Graph_Graph_Graph145 = new TH1F("Graph_Graph_Graph_Graph145","Graph",110,-206.8813,1089.119);
   Graph_Graph_Graph_Graph145->SetMinimum(0.548449);
   Graph_Graph_Graph_Graph145->SetMaximum(8.795221);
   Graph_Graph_Graph_Graph145->SetDirectory(0);
   Graph_Graph_Graph_Graph145->SetStats(0);
   Graph_Graph_Graph_Graph145->SetFillStyle(0);
   Graph_Graph_Graph_Graph145->SetLineWidth(3);
   Graph_Graph_Graph_Graph145->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph145->SetMarkerSize(1.2);
   Graph_Graph_Graph_Graph145->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph145->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph145->GetXaxis()->SetLabelOffset(0.007);
   Graph_Graph_Graph_Graph145->GetXaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph145->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph145->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph145->GetYaxis()->SetLabelOffset(0.006);
   Graph_Graph_Graph_Graph145->GetYaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph145->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph_Graph145->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph145->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph145->GetZaxis()->SetLabelSize(0.0342);
   Graph_Graph_Graph_Graph145->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph145);
   
   graph->Draw("");
   
   graph = new TGraph(55);
   graph->SetName("Graph3");
   graph->SetTitle("zero/13532_wed_afternoon_PointingErrors.txt");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#3399ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-98.8813,3.17306);
   graph->SetPoint(1,-78.8813,2.92625);
   graph->SetPoint(2,-58.8813,2.68934);
   graph->SetPoint(3,-38.8813,2.46746);
   graph->SetPoint(4,-18.8813,2.26431);
   graph->SetPoint(5,1.11871,2.08509);
   graph->SetPoint(6,21.1187,1.93041);
   graph->SetPoint(7,41.1187,1.80171);
   graph->SetPoint(8,61.1187,1.70057);
   graph->SetPoint(9,81.1187,1.6226);
   graph->SetPoint(10,101.119,1.56774);
   graph->SetPoint(11,121.119,1.52319);
   graph->SetPoint(12,141.119,1.48484);
   graph->SetPoint(13,161.119,1.44389);
   graph->SetPoint(14,181.119,1.41844);
   graph->SetPoint(15,201.119,1.40902);
   graph->SetPoint(16,221.119,1.41593);
   graph->SetPoint(17,241.119,1.43879);
   graph->SetPoint(18,261.119,1.47698);
   graph->SetPoint(19,281.119,1.47954);
   graph->SetPoint(20,301.119,1.48344);
   graph->SetPoint(21,321.119,1.50342);
   graph->SetPoint(22,341.119,1.53786);
   graph->SetPoint(23,361.119,1.58652);
   graph->SetPoint(24,381.119,1.64788);
   graph->SetPoint(25,401.119,1.72049);
   graph->SetPoint(26,421.119,1.7908);
   graph->SetPoint(27,441.119,1.86506);
   graph->SetPoint(28,461.119,1.94747);
   graph->SetPoint(29,481.119,2.0485);
   graph->SetPoint(30,501.119,2.16831);
   graph->SetPoint(31,521.119,2.30878);
   graph->SetPoint(32,541.119,2.44755);
   graph->SetPoint(33,561.119,2.55116);
   graph->SetPoint(34,581.119,2.68458);
   graph->SetPoint(35,601.119,2.84333);
   graph->SetPoint(36,621.119,3.02417);
   graph->SetPoint(37,641.119,3.22351);
   graph->SetPoint(38,661.119,3.43652);
   graph->SetPoint(39,681.119,3.66245);
   graph->SetPoint(40,701.119,3.89917);
   graph->SetPoint(41,721.119,4.14428);
   graph->SetPoint(42,741.119,4.39667);
   graph->SetPoint(43,761.119,4.65472);
   graph->SetPoint(44,781.119,4.91688);
   graph->SetPoint(45,801.119,5.18471);
   graph->SetPoint(46,821.119,5.45569);
   graph->SetPoint(47,841.119,5.72647);
   graph->SetPoint(48,861.119,5.99996);
   graph->SetPoint(49,881.119,6.27614);
   graph->SetPoint(50,901.119,6.55702);
   graph->SetPoint(51,921.119,6.83468);
   graph->SetPoint(52,941.119,7.10994);
   graph->SetPoint(53,961.119,7.40114);
   graph->SetPoint(54,981.119,7.68345);
   graph->Draw("c");
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/MakePointingResPlots/point_res_paperversion_X.C <==
#include "TFile.h"
#include "TH2.h"
#include "TH1.h"
#include "TF1.h"
#include "TGraphErrors.h"
#include "iostream"
#include <stdio.h>
#include "Riostream.h"
#include <math.h>
#include <stdlib.h>
#include <string>
#include <vector>
#include "TRandom.h"
#include "TGraph.h"
#include "TMultiGraph.h"
#include "TCanvas.h"
#include "TMath.h"
#include "TLegend.h"
#include "TDirectory.h"
#include "TPaveText.h"
#include <sstream>
#include <fstream>

void point_res_paperversion_X(){
  gStyle->SetStatStyle(0);
  gStyle->SetPadRightMargin(0.05); // increase for colz plots!!
  gStyle->SetTitleStyle(0);
  gROOT->ForceStyle();
  gStyle->SetGridStyle(1);
  gStyle->SetGridColor(kGray+1);
  //gROOT->ProcessLine(".x ~/comparison/lhcbStyle.C");
  //------ pointing error bands 
  char filename1[100];  char filename2[100];
  sprintf(filename1, "%s", "minus5/13532_Sept1_PointingErrors.txt");
  sprintf(filename2, "%s", "plus5/13532_Sept1_PointingErrors.txt");
   cout << filename1 << endl;  cout << filename2 << endl;

  vector<double> z;    vector<double> z2;  
  vector<double> err;    vector<double> err2;  

  ifstream inputFile(filename1);
  ifstream inputFile2(filename2);
  
  double  z_temp;  double  z_temp2;
  double  err_temp; double  err_temp2;

  
 if (inputFile) {
    while ( inputFile >> z_temp >> err_temp ) {
      z.push_back(z_temp);
      err.push_back(err_temp);
    }
  }

  if (inputFile2) {
    while ( inputFile2 >> z_temp2 >> err_temp2 ) {
      z2.push_back(z_temp2);
      err2.push_back(err_temp2);
    }
  }
  int s = z.size();

  TGraph *grshade = new TGraph(s*2);
  for (int p=0;p<s;p++) {
    grshade->SetPoint(p,z[p],err[p]);
    grshade->SetPoint(s+p,z[s-p-1],err2[s-p-1]);
  }
  grshade->SetFillStyle(1001);
  grshade->SetFillColor(kAzure+6);
  grshade->SetLineColor(kAzure+6);

  cout << "creating gray shade" << endl; 
  TGraph *grmean = new TGraph("zero/13532_Sept1_PointingErrors.txt");
  grmean->SetLineColor(kAzure+1);
  grmean->SetLineWidth(3);


  //---- data resolution
  double z_2[8] = {1.11, 51.3, 94.9, 131.9, 410.9, 447.5, 493.6, 535.7};
  //  double s_data[8] = {3.23, 3.82, 3.18, 3.37, 4.11, 3.96, 3.6, 4.34};
  double s_data[8] = {2.98, 3.22,3.07,3.23,3.96, 3.83, 3.52, 3.75};

  
  double s_err[8];  double x_err[8];
  for(int e=0; e<8; e++){
    s_err[e]=0.04*s_data[e];
    x_err[e]=0;
  }

  //----simulation resolution
  //  double s_sim[8]={3.47681, 3.78356, 3.27018, 3.46066, 3.98353, 3.86354, 3.67564, 4.26899};
  double s_sim[8]={3.23039,  3.82018, 3.18196,  3.36597, 4.11138, 3.96285, 3.59603, 4.3433};
  double s_err_sim[8];
  TBox *simb[8];
  for(int e=0; e<8; e++){
    //s_err_sim[e]=0.5;
    s_err_sim[e]=0.;
    //    simb[e] = new TBox (z_2[e] -10, s_sim[e]-0.5 , z_2[e]+10, s_sim[e]+0.5);
    simb[e] = new TBox (z_2[e] -10, s_sim[e]-0.5 , z_2[e]+10, s_sim[e]+0.5);
    simb[e]->SetFillColor(kCyan+1);
    simb[e]->SetFillStyle(1001);
    simb[e]->SetLineColor(kCyan+1);
  }
  

  auto g_data = new TGraphErrors(8, z_2, s_data, x_err, s_err);
  //auto g_sim = new TGraphErrors(8, z_2, s_sim, x_err, s_err_sim);
  auto g_sim = new TGraph(8, z_2, s_sim);
  g_sim->SetLineColor(kGreen+2);
  g_sim->SetLineWidth(0);
  g_sim->SetMarkerColor(kGreen+2);
  g_sim->SetMarkerStyle(20);

  g_data->SetLineColor(kOrange+10);
  g_data->SetMarkerColor(kOrange+10);
  g_data->SetMarkerStyle(21);
  
  TCanvas *cc = new TCanvas("cc","cc",1000,1000);

  gStyle->SetPadRightMargin(0.05); // increase for colz plots!!
  cc->SetGrid();
  auto mg = new TMultiGraph();
  mg->Add(grshade,"f");  
  //  mg->Add(grmean,"l");  
  mg->Add(g_data,"p");
  mg->Add(g_data,"p");
  mg->Draw("a");
  mg->Add(g_sim,"p");
  mg->Add(g_data,"p");
  mg->GetXaxis()->SetRangeUser(-90,975);
  mg->GetXaxis()->SetTitle("z [mm]");
  mg->GetYaxis()->SetTitle("#sigma_{x} [#mum]");
  //mg->GetYaxis()->SetRangeUser(0.0,9);
  mg->GetYaxis()->SetRangeUser(0.0,10);
  mg->SetTitle("");
  mg->Draw("same");
  //for(int e=0; e<8; e++)  simb[e]->Draw("same");

  //g_data->GetXaxis()->SetRangeUser(-98,980);
  //g_data->GetXaxis()->SetTitle("z [mm]");
  //g_data->GetYaxis()->SetTitle("#sigma_{x} [mm]");
  //g_data->GetYaxis()->SetRangeUser(0.1,10);
  //g_data->SetTitle("");
  
  for(int e=0; e<8; e++){
    simb[e]->Draw("same");
    simb[e]->SetFillColor(kGreen-9);
    simb[e]->SetFillStyle(1001);
    simb[e]->SetLineColor(kGreen-9);
  }
 
  g_data->Draw("psame");
  g_sim->Draw("psame");
  //g_data->Draw("p");
  //g_sim->Draw("psame");
  //g_data->Draw("psame");
  grshade->Draw("same");
  grmean->Draw("csame");
  //mg->Draw("a");

  TH1F * hh = new TH1F("hh", "hh", 40, 250,290);
  for (int ii=250; ii <290; ii++) hh->Fill(ii,15);
  //hh->SetFillStyle(3001);
  hh->SetFillStyle(3001);
  hh->SetLineWidth(3);
  hh->SetLineStyle(2);
  //hh->SetLineColor(kPink-1);
  //hh->SetFillColor(kPink-1);
  //hh->SetLineColor(kViolet-4);
  //hh->SetFillColor(kViolet-4);
  hh->SetLineColor(kGray+1);
  hh->SetFillColor(kGray+1);
  hh->Draw("histosame");
  
  TLegend *leg = new TLegend(0.14499,0.799,0.9249,0.949);
  leg->SetFillStyle(1001);
  leg->SetFillColor(0);
  //leg->SetFillStyle(0);
  leg->SetTextSize(0.04);
  leg->AddEntry(g_data,"Biased Resolution - Data", "ep");
  leg->AddEntry(g_sim,"Biased Resolution - Simulation", "p");
  //  leg->AddEntry(simb[1],"Hit Error Range in Simulation", "f");
   leg->AddEntry(grmean,"Predicted Pointing Resolution", "l");
  //  leg->AddEntry(grshade,"Pointing resolution  range", "f");
  leg->AddEntry(hh,"DUT region", "f");
  leg->Draw("same");
  
  cc->Print("pointRes_13532_X.C");
  cc->Print("pointRes_13532_X.root");

  cc->Print("pointRes_13532_X.png");
  cc->Print("pointRes_13532_X.pdf");



}


==> figs/MakePointingResPlots/point_res_paperversion_Y.C <==
#include "TFile.h"
#include "TH2.h"
#include "TH1.h"
#include "TF1.h"
#include "TGraphErrors.h"
#include "iostream"
#include <stdio.h>
#include "Riostream.h"
#include <math.h>
#include <stdlib.h>
#include <string>
#include <vector>
#include "TRandom.h"
#include "TGraph.h"
#include "TMultiGraph.h"
#include "TCanvas.h"
#include "TMath.h"
#include "TLegend.h"
#include "TDirectory.h"
#include "TPaveText.h"
#include <sstream>
#include <fstream>

void point_res_paperversion_Y(){
  gStyle->SetPadRightMargin(0.05); // increase for colz plots!!
  gStyle->SetStatStyle(0);
  gStyle->SetTitleStyle(0);
  gROOT->ForceStyle();
  gStyle->SetGridStyle(1);
  gStyle->SetGridColor(kGray+1);
  //gROOT->ProcessLine(".x ~/comparison/lhcbStyle.C");

  //------ pointing error bands 
  char filename1[100];  char filename2[100];
  sprintf(filename1, "%s", "minus5/13532_wed_afternoon_PointingErrors.txt");
  sprintf(filename2, "%s", "plus5/13532_wed_afternoon_PointingErrors.txt");
   cout << filename1 << endl;  cout << filename2 << endl;

  vector<double> z;    vector<double> z2;  
  vector<double> err;    vector<double> err2;  
  
  ifstream inputFile(filename1);
 ifstream inputFile2(filename2);
  
  double  z_temp;  double  z_temp2;
  double  err_temp; double  err_temp2;

  
 if (inputFile) {
    while ( inputFile >> z_temp >> err_temp ) {
      z.push_back(z_temp);
      err.push_back(err_temp);
    }
  }

  if (inputFile2) {
    while ( inputFile2 >> z_temp2 >> err_temp2 ) {
      z2.push_back(z_temp2);
      err2.push_back(err_temp2);
    }
  }
  int s = z.size();

  TGraph *grshade = new TGraph(s*2);
  for (int p=0;p<s;p++) {
    grshade->SetPoint(p,z[p],err[p]);
    grshade->SetPoint(s+p,z[s-p-1],err2[s-p-1]);
  }
  grshade->SetFillStyle(1000);
  grshade->SetFillColor(kAzure+6);
  grshade->SetLineColor(kAzure+6);
  
  cout << "creating gray shade" << endl; 
  TGraph *grmean = new TGraph("zero/13532_wed_afternoon_PointingErrors.txt");
  grmean->SetLineColor(kAzure+1);
  grmean->SetLineWidth(3);
  
 

  //---- data resolution
  double z_2[8] = {1.11, 51.3, 94.9, 131.9, 410.9, 447.5, 493.6, 535.7};
  double s_data[8] = {2.81215, 2.4828, 2.68133, 2.77699, 3.04042, 3.33588, 3.4171, 3.22923};

  
  double s_err[8];  double x_err[8];
  for(int e=0; e<8; e++){
    s_err[e]=0.04*s_data[e];
    x_err[e]=0;
  }


  //----simulation resolution
  double s_sim[8]={ 3.27451, 2.69324, 2.81809, 2.90113, 2.90863, 3.53928,  3.80875, 3.86638};
  double s_err_sim[8];
  TBox *simb[8];
  for(int e=0; e<8; e++){
    //s_err_sim[e]=0.5;
    s_err_sim[e]=0.;
    //    simb[e] = new TBox (z_2[e] -10, s_sim[e]-0.5 , z_2[e]+10, s_sim[e]+0.5);
    simb[e] = new TBox (z_2[e] -10, s_sim[e]-0.5 , z_2[e]+10, s_sim[e]+0.5);
    simb[e]->SetFillColor(kCyan+1);
    simb[e]->SetFillStyle(1001);
    simb[e]->SetLineColor(kCyan+1);
  }
  

  auto g_data = new TGraphErrors(8, z_2, s_data, x_err, s_err);
  //auto g_sim = new TGraphErrors(8, z_2, s_sim, x_err, s_err_sim);
  auto g_sim = new TGraph(8, z_2, s_sim);
  g_sim->SetLineColor(kGreen-2);
  g_sim->SetLineWidth(0);
  g_sim->SetMarkerColor(kGreen-2);
  g_sim->SetMarkerStyle(20);

  g_data->SetLineColor(kOrange+10);
  g_data->SetMarkerColor(kOrange+10);
  g_data->SetMarkerStyle(21);
  
  TCanvas *cc = new TCanvas("cc","cc",1000,1000);
  gStyle->SetPadRightMargin(0.05); // increase for colz plots!!
  cc->SetGrid();
  auto mg = new TMultiGraph();
  mg->Add(grshade,"f");  
  //  mg->Add(grmean,"l");  
  mg->Add(g_data,"p");
  mg->Add(g_data,"p");
  mg->Draw("a");
  mg->Add(g_sim,"p");
  mg->Add(g_data,"p");
  mg->GetXaxis()->SetRangeUser(-90,975);
  mg->GetXaxis()->SetTitle("z [mm]");
  mg->GetYaxis()->SetTitle("#sigma_{y} [#mum]");
  mg->GetYaxis()->SetRangeUser(0.0,9);
  mg->SetTitle("");
  mg->Draw("same");
  //for(int e=0; e<8; e++)  simb[e]->Draw("same");

  //g_data->GetXaxis()->SetRangeUser(-98,980);
  //g_data->GetXaxis()->SetTitle("z [mm]");
  //g_data->GetYaxis()->SetTitle("#sigma_{x} [mm]");
  //g_data->GetYaxis()->SetRangeUser(0.1,10);
  //g_data->SetTitle("");
  
  for(int e=0; e<8; e++){
    simb[e]->Draw("same");
    simb[e]->SetFillColor(kGreen-9);
    simb[e]->SetFillStyle(1001);
    simb[e]->SetLineColor(kGreen-9);
  }
 
  g_data->Draw("psame");
  g_sim->Draw("psame");
  //g_data->Draw("p");
  //g_sim->Draw("psame");
  //g_data->Draw("psame");
  grshade->Draw("same");
  grmean->Draw("csame");
  //mg->Draw("a");

  TH1F * hh = new TH1F("hh", "hh", 40, 250,290);
  for (int ii=250; ii <290; ii++) hh->Fill(ii,15);
  //hh->SetFillStyle(3001);
  hh->SetFillStyle(3001);
  hh->SetLineWidth(3);
  hh->SetLineStyle(2);
  //hh->SetLineColor(kPink-1);
  //hh->SetFillColor(kPink-1);
  hh->SetLineColor(kGray+1);
  hh->SetFillColor(kGray+1);
  hh->Draw("histosame");
  
  TLegend *leg = new TLegend(0.14499,0.799,0.9149,0.949);
  leg->SetFillStyle(1001);
  leg->SetFillColor(0);
  //leg->SetFillStyle(0);
  leg->SetTextSize(0.04);

  leg->AddEntry(g_data,"Biased Resolution - Data", "ep");
  leg->AddEntry(g_sim,"Biased Resolution - Simulation", "p");
  //  leg->AddEntry(simb[1],"Hit Error Range in Simulation", "f");
  leg->AddEntry(grmean,"Predicted Pointing Resolution", "l");
  //  leg->AddEntry(grshade,"Pointing resolution  range", "f");
  leg->AddEntry(hh,"DUT region", "f");
  leg->Draw("same");
  grshade->Draw("same");
  grmean->Draw("csame");
  
  cc->Print("pointRes_13532_Y.C");
  cc->Print("pointRes_13532_Y.root");
  cc->Print("pointRes_13532_Y.png");
  cc->Print("pointRes_13532_Y.pdf");


}


==> figs/MakePointingResPlots/rootlogin.C <==
//#include "TColor.h"  
//#include "TStyle.h"  
//#include "TROOT.h"  
int  chart1, chart2, chart3, chart4, chart6, chart8, chart12;
int  grey40, grey60;
int  sun3, sun4;
int  BlueGrey;
int  DarkPink; 
int  Azure; 
int  Purple; 
int  Violet;
int  Pink;
int  Teal;
int  LighterBlueGrey;
int  LightBlueGrey;
int  DarkGrey;
int  LightGrey;
int  CoolBlue;
int  AvocadoGreen;
int  LightBlue;
int  DarkGreen;
int  Yellow;
int  Orange;
int  DarkBlue;

void rootlogin(){
  ///
  gROOT->SetStyle("Plain"); //no grey background on plots
  gStyle->SetStatStyle(0); //to view data behind box too!
  gStyle->SetStatBorderSize(0);   // remove shade from stat box
  gStyle->SetFrameLineWidth(1.0);
  gStyle->SetStatH(0.2);  //x,y,h,w define size and position
  gStyle->SetStatW(0.225);
  gStyle->SetStatX(0.9);
  gStyle->SetStatY(0.9);
  gStyle->SetPadGridY(1);
  gStyle->SetPadGridX(1);
  gStyle->SetFillStyle(1001);

  gStyle->SetStatBorderSize(0); 
  gStyle->SetStatFormat("4.2g");

  gStyle->SetTitleBorderSize(0);  // remove shade from title box
  gStyle->SetOptStat(111111);
  gStyle->SetOptFit(111111);
  gStyle->SetOptStat(0);
  gStyle->SetOptFit(0);
  gStyle->SetFrameFillStyle(0);
  gStyle->SetFrameFillColor(0);
  gStyle->SetAxisColor(1, "X");  // remove shade from title box
  gStyle->SetAxisColor(1, "Y");  // remove shade from title box
  gStyle->SetTitleColor(1, "X");  // remove shade from title box
  gStyle->SetTitleColor(1, "Y");  // remove shade from title box
  gStyle->SetTitleOffset(1, "X");  //
  gStyle->SetTitleOffset(1.1, "Y");  //
  gStyle->SetLabelOffset(0.005,"X");  //
  gStyle->SetLabelOffset(0.005, "Y");  //
  gStyle->SetTitleX(0.25);
  gStyle->SetTitleW(0.75);
  gStyle->SetTitleH(.092);
  //gStyle->SetTitleFont(62);
  gStyle->SetTitleTextColor(1); //make the thing transparant??
  gStyle->SetTitleStyle(0); //make the thing transparant??
  //and axis
   gStyle->SetLabelSize(.03,"X");
   gStyle->SetLabelSize(.03,"Y");
   gStyle->SetLabelSize(.03,"Z");
  // //now the hist itself
  gStyle->SetLineWidth(2);
  gStyle->SetHistLineWidth(2);
  gStyle->SetHistLineColor(1);
  //gStyle->SetHistFillColor(0);
  gStyle->SetHistFillStyle(0);
  gStyle->SetFillStyle(0);


  const Int_t NRGBs = 5;
  const Int_t NCont = 64;

  Double_t stops[NRGBs] = { 0.00, 0.34, 0.61, 0.84, 1.00 };
  Double_t red[NRGBs]   = { 0.00, 0.00, 0.87, 1.00, 0.51 };
  Double_t green[NRGBs] = { 0.00, 0.81, 1.00, 0.20, 0.00 };
  Double_t blue[NRGBs]  = { 0.51, 1.00, 0.12, 0.00, 0.00 };
  TColor::CreateGradientColorTable(NRGBs, stops, red, green, blue, NCont);
  gStyle->SetNumberContours(NCont);

 // gROOT->ProcessLine(".x ~/lhcbstyle.C");
 //////////////////////////////////////////////////////////////////////////////////////////

  //Int_t lhcbFontTitle = 22;
  Int_t lhcbFontTitle = 132 ;   // 42
  Int_t lhcbFontLabel = 132 ;   // 42
  gStyle->SetTitleFont (132);  // 42
  gStyle->SetLegendFont(132);  // 42
  lhcbFontTitle       = 132 ;   // 42
  lhcbFontLabel       = 132 ;   // 42
  
  lhcbFontTitle = 132; // 22;
  lhcbFontLabel =  132; //22;
  gStyle->SetTitleFont (132);//22);
  gStyle->SetLegendFont(132);//22);
  Double_t lhcbWidth = 2.00;

  gStyle->SetFrameBorderMode(0);
  gStyle->SetCanvasBorderMode(0);
  gStyle->SetPadBorderMode(0);
  gStyle->SetPadColor(0);
  gStyle->SetCanvasColor(0);
  gStyle->SetStatColor(0);
  gStyle->SetPalette(1);
  // set the paper & margin sizes
  gStyle->SetPaperSize(20,26);
  gStyle->SetPadTopMargin(0.05);
  gStyle->SetPadRightMargin(0.05); // increase for colz plots!!
  gStyle->SetPadBottomMargin(0.16);
  gStyle->SetPadLeftMargin(0.14);
  // use large fonts
  gStyle->SetTextFont(lhcbFontLabel);
  gStyle->SetTextSize(0.08);
  gStyle->SetLabelFont(lhcbFontLabel,"x");
  gStyle->SetLabelFont(lhcbFontLabel,"y");
  gStyle->SetLabelFont(lhcbFontLabel,"z");
  gStyle->SetLabelSize(0.042,"x");
  gStyle->SetLabelSize(0.042,"y");
  gStyle->SetLabelSize(0.042,"z");
  gStyle->SetTitleFont(lhcbFontTitle);
  gStyle->SetTitleFont(lhcbFontTitle, "x");
  gStyle->SetTitleFont(lhcbFontTitle, "y");
  gStyle->SetTitleFont(lhcbFontTitle, "z");
  gStyle->SetTitleSize(0.06,"x");
  gStyle->SetTitleSize(0.06,"y");
  gStyle->SetTitleSize(0.06,"z");
  // use bold lines and markers
  gStyle->SetLineWidth(lhcbWidth);
  gStyle->SetFrameLineWidth(2.0);
  gStyle->SetHistLineWidth(lhcbWidth*1.5);
  gStyle->SetFuncWidth(lhcbWidth*1.5);
  //gStyle->SetGridWidth(1.5);
  gStyle->SetGridStyle(1);
  gStyle->SetGridColor(kGray+1);
  gStyle->SetLineStyleString(2,"[12 12]"); // postscript dashes
  //gStyle->SetMarkerStyle(15);
  gStyle->SetMarkerStyle(20);
  gStyle->SetMarkerSize(1.5);

  gStyle->SetLegendBorderSize(0);
  // label offsets
  gStyle->SetLabelOffset(0.015);

  // by default, do not display histogram decorations:
  gStyle->SetOptStat(0);  
  //gStyle->SetOptStat(1110);  // show only nent, mean, rms
  gStyle->SetOptTitle(0);
  gStyle->SetOptFit(0);
  //gStyle->SetOptFit(1011); // show probability, parameters and errors

  // look of the statistics box:
  gStyle->SetStatBorderSize(1);
  gStyle->SetStatFont(lhcbFontLabel);
  gStyle->SetLabelFont(lhcbFontLabel);
  gStyle->SetLegendFont(lhcbFontLabel);
  gStyle->SetTitleFont(lhcbFontLabel);
  gStyle->SetStatFontSize(0.04);
  gStyle->SetStatX(0.9);
  gStyle->SetStatY(0.9);
  gStyle->SetStatW(0.25);
  gStyle->SetStatH(0.15);

  gStyle->SetFrameFillStyle(0);
  gStyle->SetFrameFillColor(0);
  gStyle->SetHistFillStyle(0);
  gStyle->SetFillStyle(0);
  gStyle->SetStatStyle(0); //to view data behind box too!
  gStyle->SetStatBorderSize(0);   // remove shade from stat box
  // put tick marks on top and RHS of plots
  gStyle->SetPadTickX(1);
  gStyle->SetPadTickY(1);

  // histogram divisions: only 5 in x to avoid label overlaps
  gStyle->SetNdivisions(505,"x");
  gStyle->SetNdivisions(510,"y");

  TPaveText *lhcbName = new TPaveText(0.65,0.8,0.9,0.9,"BRNDC");
  lhcbName->SetFillColor(0);
  lhcbName->SetTextAlign(12);
  lhcbName->SetBorderSize(0);
  lhcbName->AddText("LHCb");

  TText *lhcbLabel = new TText();
  lhcbLabel->SetTextFont(lhcbFontTitle);
  lhcbLabel->SetTextColor(1);
  lhcbLabel->SetTextSize(0.04);
  lhcbLabel->SetTextAlign(12);

  TLatex *lhcbLatex = new TLatex();
  lhcbLatex->SetTextFont(lhcbFontTitle);
  lhcbLatex->SetTextColor(1);
  lhcbLatex->SetTextSize(0.04);
  lhcbLatex->SetTextAlign(12);

  ////////////////////////////////////////////////////////////////////////////////////////////////////// 





  TColor *svc = new TColor();
  
  BlueGrey = svc->GetColor(230, 230, 255);
  DarkPink = svc->GetColor(102,   0,  51);
  Pink     = svc->GetColor(204,   0, 153);
  Azure    = svc->GetColor(  0, 153, 255);
  Purple   = svc->GetColor(102,   0, 204);
  Violet   = svc->GetColor( 51,   0, 153);
  Teal     = svc->GetColor( 51, 153, 102);

  chart1   = svc->GetColor(  0,  69, 134);
  chart2   = svc->GetColor(255,  66,  14);
  chart3   = svc->GetColor(255, 211,  32);
  chart4   = svc->GetColor( 87, 157,  28);
  chart6   = svc->GetColor(131, 202, 255);
  chart8   = svc->GetColor(174, 207,   0);
  chart12  = svc->GetColor(  0, 132, 209);
  grey40   = svc->GetColor(153, 153, 153);
  grey60   = svc->GetColor(102, 102, 102);
  sun3     = svc->GetColor(153, 153, 204);
  sun4     = svc->GetColor(204, 204, 255);
  
  LighterBlueGrey = sun4; 
  LightBlueGrey = sun3; 
  DarkGrey = grey60;
  LightGrey = grey40;
  CoolBlue = chart12;
  AvocadoGreen = chart8;
  LightBlue = chart6;
  DarkGreen = chart4;
  Yellow = chart3;
  Orange = chart2;
  DarkBlue = chart1;
  

  gStyle->SetCanvasColor(0);
  gStyle->SetFrameFillColor(0);
  gStyle->SetFrameBorderMode(0);
  gStyle->SetHistFillColor(0);
  gStyle->SetMarkerSize(1.2);
  gStyle->SetMarkerStyle(20);
  gStyle->SetMarkerColor(1);
  //gStyle->SetOptStat(10);
  gStyle->SetOptTitle(0);
  gStyle->SetPadColor(0);
  gStyle->SetPadGridX(1);
  gStyle->SetPadGridY(1);
  gStyle->SetPadTickX(1);
  gStyle->SetPadTickY(1);
  gStyle->SetPalette(1);
  gStyle->SetStatColor(0);
  gStyle->SetTitleFillColor(0);
  //gStyle->SetHistFillStyle(1001);
}



==> figs/MakeResidualPurity/MakeResidualPurity.C <==

using namespace RooFit;

void MakeResidualPurity(){

  TCanvas *cc = new TCanvas("cc", "cc",1200, 900);
  gPad->SetRightMargin(0.08); // increase for colz plots!!
  //gPad->SetBottomMargin(0.13);
  //gPad->SetLeftMargin(0.13);

  TFile *inputfile = TFile::Open("Kepler-histos_al.root");
  TH1D *plane7 = (TH1D*) inputfile->Get("Tb/TbTrackPlots/UnbiasedResiduals/GlobalX/Plane3");
  int nbinsx= plane7->GetXaxis()->GetNbins();
  double nEntries = plane7->GetEntries();
  gStyle->SetOptStat(1000);
  RooRealVar *res = new RooRealVar("res", "res", 0, -0.1, 0.1, "[mm]");
  RooRealVar mg1("Gaussian Mean1","meanGauss1",0, -0.001,0.001);
  RooRealVar sg1("Gaussian width1","sigmaGauss1",0.0086,0,0.1) ;;
  RooGaussian gauss1("gauss1","gauss1",*res,mg1,sg1);
  RooRealVar mg2("Gaussian Mean2","meanGauss2",0,-0.001,0.001);
  RooRealVar sg2("Gaussian width2","sigmaGauss2",0.02,0.0,1) ;;
  RooGaussian gauss2("gauss2","gauss2",*res,mg1,sg2);
  RooRealVar fraction("fraction","fraction",0.1,0.0,1) ;;
  RooRealVar fraction2("fraction2","fraction2",0.1,0.0,1) ;;
  res->setBins(nbinsx,"cache") ;
  RooRealVar mg3("Gaussian Mean3","meanGauss3",0,-0.001,0.001);
  RooRealVar sg3("Gaussian width3","sigmaGauss3",0.1,0.0,1) ;;
  RooGaussian gauss3("gauss3","gauss3",*res,mg1,sg3);

  //res->setBins(10000,"cache") ;
  //RooAddPdf *dgaus = new RooAddPdf("dgaus","double gauss",gauss1,gauss2,fraction);
  RooAddPdf *dgaus = new RooAddPdf("dgaus","double gauss",RooArgList(gauss1,gauss2,gauss3), RooArgList(fraction,fraction2));
  RooDataHist *resHist = new RooDataHist("resHist","resHist",*res,plane7);
  RooPlot* frame = res->frame(Title("plane 3"));
  resHist->plotOn(frame);
  frame->Draw();
  dgaus->fitTo(*resHist);
  //dgaus.plotOn(frame, LineStyle(kDashed), LineColor(kGray+1), LineWidth (4));
  frame->Draw();

  //The background definition
  int chebsize=1;
  //RooRealVar a0_Charge_B("a0", "a0", 0.1, -5, 5);
  RooRealVar a0_Charge_B("a0", "a0", 0.0);
  RooRealVar a1_Charge_B("a1", "a1", 0.1, -5, 5);
  RooRealVar a2_Charge_B("a2", "a2", 0.1, -5, 5);
  RooRealVar a3_Charge_B("a3", "a3", 0.1, -5, 5);
  RooRealVar a4_Charge_B("a4", "a4", 0.1, -5, 5);
  RooRealVar a5_Charge_B("a5", "a5", 0.1, -5, 5);
  RooRealVar a6_Charge_B("a6", "a6", 0.1, -5, 5);

  //number of signal and background events to be fitted

  RooRealVar N_Sig  ("N_Sig"    ,"# of signal events "      ,nEntries-1,0.8*nEntries ,nEntries);
  RooRealVar N_Bkg  ("N_Bkg"    ,"# of background events"   ,0.001*nEntries,0. ,0.2*nEntries);

  //-----------------------------------------------------
  //background pdf
  RooChebychev* flatComb_pdf_B;
  switch (chebsize) {
    case 1  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B) ) ; break;
    case 2  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B, a1_Charge_B) ) ; break;
    case 3  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B) ) ;break;
    case 4  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B) ) ;break;
    case 5  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B,a4_Charge_B) ) ;break;
    case 6  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B,a4_Charge_B,a5_Charge_B) ) ;break;
    case 7  : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B, a1_Charge_B,a2_Charge_B,a3_Charge_B,a4_Charge_B,a5_Charge_B,a6_Charge_B) ) ;break;
    default : flatComb_pdf_B = new RooChebychev("flatComb_pdf_B","flatComb",*res, RooArgList(a0_Charge_B) ) ;
  }


   cc->SetLogy(1);

  //total pdf
   RooAddPdf *totalpdf = new RooAddPdf("totalpdf","totalpdf", RooArgList(*dgaus,*flatComb_pdf_B),    RooArgList(N_Sig,N_Bkg) );
   totalpdf->fitTo(*resHist, Extended());
   totalpdf->plotOn(frame, LineColor(kAzure+1), LineWidth(6));
   
   resHist->plotOn(frame, MarkerStyle(20), MarkerSize(1.6));
   totalpdf->plotOn(frame, Components(RooArgSet(*flatComb_pdf_B)),LineStyle(1), LineColor(kViolet+1), LineWidth(4)) ;
   totalpdf->plotOn(frame, Components(RooArgSet(*dgaus)),LineStyle(kDashed), LineColor(kOrange+7), LineWidth(4)) ;
   //frame->GetXaxis()->SetTitle("res [electrons]");
   //frame->GetYaxis()->SetTitle("Entries/(500 electrons)");
   //landau.plotOn(frame, LineColor(kOrange+7));
   //flatComb_pdf_B->plotOn(frame, LineColor(kViolet+1),Normalization(1.0,RooAbsReal::RelativeExpected));
   frame->Draw();
   //Double_t chi2 = frame->chiSquare("totalpdf","resHist",10);
   Double_t chi2 = frame->chiSquare();
   TString mychi2 =   Form("#chi^{2}/ndof = %3.2f ", chi2);
   cout << "meychi2 " << mychi2 << endl;
   //dgaus->paramOn(frame,Layout(0.42,0.88,0.78), Label(mychi2));
   totalpdf->plotOn(frame, LineColor(kAzure+1), LineWidth(6));
   frame->Draw();
   /*
   if (gROOT->FindObject("dgaus_paramBox")!= NULL){
     TPaveText* pbox  = (TPaveText*) gROOT->FindObject("dgaus_paramBox");
     pbox->AddText(mychi2);
   }
   */
   frame->Draw();

   //resHist->statOn(frame,Layout(0.50,0.4,0.50),What("N"), Label(mychi2));
   //frame->Draw();
   /*
   RooPlot* frame2 = res->frame(Title("plane 7"));
   frame2->addObject(frame->pullHist()) ;
   //frame2->setMinimum(-5) ;
   //frame2->setMaximum(+5) ;
   TCanvas *cc2= new TCanvas("cc2", "cc2",1600, 1200);
   frame2->Draw() ;
    */
   //cc->Print("Purity.pdf");
   //cc->Print("TypicalLandau.png");





}


==> figs/MakeTimeResidual/TimeResidual.C <==
void TimeResidual(){
  //gStyle->SetOptFit(0001);

gROOT->ForceStyle() ;
  TCanvas *cc = new TCanvas("cc", "cc", 1200, 900);
  TFile *_file0 = TFile::Open("timealignmenthistos.root.pdf");
  TH1D *TimeResiduals = (TH1D*) _file0->Get("Tb/TbTrackPlots/BiasedResiduals/Time/Plane0" );
  //TimeResiduals->Draw();
  TimeResiduals->SetMarkerStyle(20);
  TimeResiduals->GetXaxis()->SetRangeUser(-12, 12);
  //TimeResiduals->SetMarkerColor(kAzure+1);
  TimeResiduals->SetMarkerColor(1);
 // TimeResiduals->GetYaxis()->SetTitleOffset(1.3);
  TimeResiduals->SetMarkerSize(1.6);
  TH1D* myplot = (TH1D*) TimeResiduals->Clone();
  //TimeResiduals->Draw("ephisto");
  TimeResiduals->Fit("gaus","Q");
  //TimeResiduals->Fit("gaus","Q");
  
  TimeResiduals->GetFunction("gaus")->SetNpx(10000);
  TimeResiduals->GetFunction("gaus")->SetLineColor(kAzure+1);
  TimeResiduals->GetFunction("gaus")->SetLineWidth(5);
  myplot->Draw("ep");
  TimeResiduals->GetFunction("gaus")->Draw("same");
  myplot->Draw("epsame");
  
  //TPaveStats *ps = (TPaveStats *)TimeResiduals->GetListOfFunctions()->FindObject("stats");
  //TPaveStats *ps = (TPaveStats *)TimeResiduals->GetListOfFunctions()->FindObject("fit");
  //TPaveStats *ps = (TPaveStats *)TimeResiduals->GetListOfFunctions()->Print();
  gPad->Update(); 
  TPaveText *ptrms = new TPaveText(0.51,0.5,0.85,0.90, "BRNDC");
   //TPaveText *ptrms = new TPaveText(0.65,0.7,0.9,0.8, "BR");
   TString strms = Form(" #sigma =  1.03 #pm 0.01 ns");
   ptrms->InsertText(strms.Data());
   ptrms->SetLineWidth(0);
   ptrms->Draw("same");
  gPad->Update(); 

  //TPaveStats *statsbox = (TPaveStats*)gPad->GetPrimitive("stats");
  //statsbox->SetFitFormat("4.3g");
  //statsbox->SetY1NDC(0.6); //set new y start position
  //statsbox->SetY2NDC(0.9); //set new y end position
  //statsbox->SetX1NDC(0.6); //set new y start position
  //statsbox->SetX2NDC(0.9); //set new y end position
  //cout << " test " << *ps << endl;
  //ps->SetX1NDC(0.15);
  //ps->SetX2NDC(0.55);
  //cc->Modified();
  //cc->Update();
   //TimeResiduals->DrawCopy("episame");
   //cc->Print("TimeResidual.pdf");
   cc->Print("TimeResidual.png");
   //cc->SaveAs("TimeResidual.png");
};

